Adaptively Sparse Transformers

Attention mechanisms have become ubiquitous in NLP. Recent architectures, notably the Transformer, learn powerful context-aware word representations through layered, multi-headed attention. The multiple heads learn diverse types of word relationships. However, with standard softmax attention, all attention heads are dense, assigning a non-zero weight to all context words. In this work, we introduce the adaptively sparse Transformer, wherein attention heads have flexible, context-dependent sparsity patterns. This sparsity is accomplished by replacing softmax with $\alpha$-entmax: a differentiable generalization of softmax that allows low-scoring words to receive precisely zero weight. Moreover, we derive a method to automatically learn the $\alpha$ parameter -- which controls the shape and sparsity of $\alpha$-entmax -- allowing attention heads to choose between focused or spread-out behavior. Our adaptively sparse Transformer improves interpretability and head diversity when compared to softmax Transformers on machine translation datasets. Findings of the quantitative and qualitative analysis of our approach include that heads in different layers learn different sparsity preferences and tend to be more diverse in their attention distributions than softmax Transformers. Furthermore, at no cost in accuracy, sparsity in attention heads helps to uncover different head specializations.

==> paper_embed_script.sh <==
pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper

gs -q -dNOPAUSE -dBATCH -dPrinted=false -dPDFSETTINGS=/prepress -sDEVICE=pdfwrite -sOutputFile=paper_emnlp_embed.pdf paper.pdf

gs -dBATCH -dNOPAUSE -q -sDEVICE=pdfwrite -dFirstPage=1 -dLastPage=11 -sOUTPUTFILE=emnlp_main.pdf paper_emnlp_embed.pdf
gs -dBATCH -dNOPAUSE -q -sDEVICE=pdfwrite -dFirstPage=12 -dLastPage=20 -sOUTPUTFILE=emnlp_supp.pdf paper_emnlp_embed.pdf


==> scripts/bisection.py <==
"""
Generic bisection algorithm for simplex optimization
For strongly convex g, solve:

 maximize  <p, x> - sum_j g(p_j)
 s.t.      p >= 0
           <1, p> = 1

by reduction to 1-d root finding.
"""


import numpy as np
from scipy import optimize

try:
    import pytest
except:
    pass

_xtol = 2e-12
_rtol = 4 * np.finfo(float).eps
_METHODS = {
    'brentq': optimize.brentq,
    'brenth': optimize.brenth,
    'ridder': optimize.ridder,
    'bisect': optimize.bisect
}

class TsallisSeparable(object):
    """Tsallis up to a constant.
    g(t) = t^α / α(α-1)
    g'(t) = t^(α-1) / (α-1)
    (g')^-1 (x) = (t/β)^β where β = 1 / (α-1)
    Satisfies A.2 and A.3 but not A.1
    """

    def __init__(self, alpha=1.5):
        self.alpha = alpha

    def g(self, t):
        val = t ** (self.alpha)
        val /= self.alpha * (self.alpha - 1)
        return val

    def gp(self, t):
        return (t ** (self.alpha - 1)) / (self.alpha - 1)

    def gp_inv(self, x):
        beta = 1 / (self.alpha - 1)
        return (x / beta) ** beta


def _make_funcs_bounds(x, penalty):
    d = x.shape[0]
    x_max = np.max(x)

    gp_zero = penalty.gp(0)

    def p(tau):
        return penalty.gp_inv(np.maximum(x - tau, gp_zero))

    def nu(tau):
        res = gp_zero - x + tau
        res[x - tau >= gp_zero] = 0
        return res

    def f(tau):
        p0 = p(tau)
        return np.sum(p0) - 1

    tau_min = x_max - penalty.gp(1)
    tau_max = x_max - penalty.gp(1 / d)

    return f, tau_min, tau_max, p, nu



def optimize_bisect(x, penalty, method="brentq", maxiter=100, xtol=_xtol, rtol=_rtol):

    f, tau_min, tau_max, p, nu = _make_funcs_bounds(x, penalty)

    # scipy solvers check f(tau_min) and f(tau_max) to have opposite signs.
    # This might fail if either of them is 0 and numerical instability comes
    # into play, so check manually. Unfortunately adds 2 redundant func_calls

    if f(tau_min) < 0:
        tau0 = tau_min
        results = optimize.zeros.RootResults(tau0, 0, 1, 0)
    elif f(tau_max) > 0:
        tau0 = tau_max
        results = optimize.zeros.RootResults(tau0, 0, 2, 0)
    else:
        solver = _METHODS[method]
        tau0, results = solver(f, tau_min, tau_max, xtol=xtol, rtol=rtol,
                maxiter=maxiter, full_output=True, disp=False)
        results.function_calls += 2

    return p(tau0), nu(tau0), tau0, results


def optimize_secant(x, penalty, maxiter=100):
    f, tau_min, tau_max, p, nu = _make_funcs_bounds(x, penalty)

    lo, hi = tau_min, tau_max

    f_lo = f(lo)
    # print(lo, f_lo)
    if f_lo == 0:
        return lo, p(lo)

    f_hi = f(hi)
    # print(hi, f_hi)
    if f_hi == 0:
        return hi, p(hi)

    for it in range(maxiter):

        if np.abs(hi - lo) < _rtol * np.abs(hi + lo):
            break

        # tau = hi - f_hi * (hi - lo) / (f_hi - f_lo)
        tau = (lo * f_hi - hi * f_lo) / (f_hi - f_lo)

        lo, hi = hi, tau
        f_lo, f_hi = f_hi, f(tau)

        # print(hi, f_hi)

    return hi, p(hi)


def optimize_falsi(x, penalty, maxiter=100):
    f, lo, hi, p, nu = _make_funcs_bounds(x, penalty)

    f_lo = f(lo)
    if f_lo == 0:
        return lo, p(lo)

    f_hi = f(hi)
    if f_hi == 0:
        return hi, p(hi)

    f_lo_sign = np.sign(f_lo)
    f_hi_sign = np.sign(f_hi)

    side = 0
    tau = lo

    for it in range(maxiter):
        if f_hi == f_lo:
            break

        tau = (lo * f_hi - hi * f_lo) / (f_hi - f_lo)
        if np.abs(hi - lo) < _rtol * np.abs(hi + lo) / 2:
            break

        f_tau = f(tau)
        f_tau_sign = np.sign(f_tau)

        if f_tau_sign == f_lo_sign:
            lo, f_lo = tau, f_tau

            if side == -1:
                f_hi /= 2

            side = -1

        else:
            hi, f_hi = tau, f_tau

            if side == +1:
                f_lo /= 2

            side = +1

    # if (it >= maxiter - 1):
    #     print('max iter reached')

    return tau, p(tau)


def optimize_bisect_custom(x, penalty, maxiter=100, tol=1e-10, verbose=False):

    f, tau_min, tau_max, p, nu = _make_funcs_bounds(x, penalty)

    # roll our own bisection
    lower, upper = tau_min, tau_max
    current = np.inf

    for it in range(maxiter):
        if current ** 2 < tol:
            break
        tau = (upper + lower) / 2
        current = f(tau)
        if current <= 0:
            upper = tau
        else:
            lower = tau

        if verbose:
            p0 = p(tau)
            nu0 = nu(tau)
            grad = x + nu0 - penalty.gp(p0) - tau
            norm_grad = np.dot(grad, grad)
            print(f"""\
Iteration {it}
    Primal infeasability: {current ** 2},
    Dual infeasability: {np.sum(nu0[nu0 < 0] ** 2)},
    Compl slackness: {np.dot(p0, nu0) ** 2}
    Non-stationarity: {norm_grad}""")

    return tau, p(tau)


# pytest generate vectors
@pytest.fixture
def _vectors():
    rng = np.random.RandomState(42)
    # a few special case vectors
    all_pos = 1 * np.ones(10)
    all_neg = -1 * np.ones(10)

    all_neg_rand = -np.abs(rng.randn(10))

    all_large = 10 * np.ones(10)
    all_small = -10 * np.ones(10)

    one_large = -1 * np.ones(10)
    one_large[0] = 100

    one_small = 1 * np.ones(10)
    one_small[0] = -100

    # make worst case vector
    worst_case = np.zeros(1)
    for rho in range(1, 10):
        worst_case -= worst_case.mean()
        s = np.sum(worst_case ** 2)
        worst_case = np.append(worst_case, - np.sqrt((1 - s) / rho))
    worst_case *= 2

    vectors = [all_pos, all_neg, all_neg_rand, all_large, all_small, one_large,
        one_small, worst_case]

    for _ in range(100000):
        dim = rng.randint(1, 20)
        std = np.exp(rng.uniform(-4, 4))
        x = rng.randn(dim) * std
        vectors.append(x)

    return vectors


@pytest.mark.parametrize('alpha', (1.1, 1.3, 1.5, 1.7, 1.9, 2.0, 2.5, 3, 4))
def test_custom_bisect(alpha, _vectors):
    tol = 1e-8
    penalty = TsallisSeparable(alpha)
    for x in _vectors:

        f, tau_min, tau_max, _, nu = _make_funcs_bounds(x, penalty)
        tau, p0 = optimize_bisect_custom(x, penalty, tol=tol)

        assert (np.sum(p0) - 1) ** 2 < tol  # primal feas

        nu0 = nu(tau)
        assert np.all(nu0 >= 0)  # dual feas
        assert np.dot(p0, nu(tau)) == 0  # compl slackness

        grad = x + nu0 - penalty.gp(p0) - tau   # stationarity
        assert(np.allclose(grad, np.zeros_like(x)))


@pytest.mark.parametrize('alpha', (1.1, 1.3, 1.5, 1.7, 1.9, 2.0, 2.5, 3, 4))
def test_falsi(alpha, _vectors):

    penalty = TsallisSeparable(alpha)
    for x in _vectors:
        tau, p = optimize_falsi(x, penalty)
        if not np.allclose(np.sum(p) - 1, 0):
            print(x)
        assert np.allclose(np.sum(p) - 1, 0, atol=1e-6)


@pytest.mark.parametrize('alpha', (1.1, 1.3, 1.5, 1.7, 1.9, 2.0))
def test_secant(alpha, _vectors):

    penalty = TsallisSeparable(alpha)
    for x in _vectors:
        tau, p = optimize_secant(x, penalty)
        assert np.allclose(np.sum(p) - 1, 0)


if __name__ == '__main__':

    import matplotlib.pyplot as plt

    n_samples = 1000
    dim = 200
    xs = np.random.RandomState(0).randn(n_samples, dim)

    for alpha in (1.1, 1.5, 1.8, 2.2, 3):
        plt.figure()
        plt.title(f"Tsallis alpha={alpha}")
        penalty = TsallisSeparable(alpha)

        func_calls = {key: [] for key in _METHODS}

        for x in xs:

            for method in _METHODS.keys():
                p0, nu0, tau0, results = optimize_bisect(x, penalty,
                                                         xtol=1e-3,
                                                         method=method,
                                                         maxiter=10000)
                assert results.converged
                func_calls[method].append(results.function_calls)

        plt.boxplot([func_calls[m] for m in sorted(_METHODS)],
                    labels=sorted(_METHODS))
    alt.show()

# todo falsi alpha=4 is not very accurate for this point
# [ 0.54893122  1.03712757 -0.00524181 -0.17058755 -0.17790246 -0.36595707
# -0.14739792  0.70380788 -0.05965505  0.15079314  0.10152055  0.05851401
#  -0.07907953  0.19227826 -0.56079428 -0.64078167 -0.38494253  0.26910706
#    0.31196961]



==> scripts/check_convex.py <==
import numpy as np
from scipy.linalg import eigh


def _gen_pairs(gen, max_iter, max_inner, psd, random_state, verbose):
    rng = np.random.RandomState(random_state)

    # if tuple, interpret as randn
    if isinstance(gen, tuple):
        shape = gen
        gen = lambda rng: rng.randn(*shape)

    for it in range(max_iter):
        if verbose:
            print("iter", it + 1)


        M1 = gen(rng)
        M2 = gen(rng)

        if psd:
            M1 = np.dot(M1, M1.T)
            M2 = np.dot(M2, M2.T)

        for t in np.linspace(0.01, 0.99, max_inner):
            M = t * M1 + (1 - t) * M2

            yield M, M1, M2, t


def check_convex(func, gen, max_iter=1000, max_inner=10,
                 quasi=False, psd=False, random_state=None, eps=1e-9, verbose=0):
    """
    Numerically check whether the definition of a convex function holds for the
    input function.

    If answers "not convex", a counter-example has been found and
    the function is guaranteed to be non-convex. Don't loose time proving its
    convexity!

    If answers "could be convex", you can't completely rule out the possibility
    that the function is non-convex. To be completely sure, this needs to be
    proved analytically.

    This approach was explained by S. Boyd in his convex analysis lectures at
    Stanford.

    Parameters
    ----------

    func:
        Function func(M) to be tested.

    shape: tuple
        Shape of the function argument M. Small arrays are recommended.

    max_iter: int
        Max number of trials.

    max_inner: int
        Max number of values between [0, 1] to be tested for the definition of
        convexity.

    quasi: bool (default=False)
        If True, use quasi-convex definition instead of convex.

    random_state: None or int
        Random seed to be used.

    eps: float
        Tolerance.

    verbose: int
        Verbosity level.
    """

    for M, M1, M2, t in _gen_pairs(gen, max_iter, max_inner, psd,
                                   random_state, verbose):
        if quasi:
            # quasi-convex     if f(M)  <= max(f(M1), f(M2))
            # not quasi convex if f(M)  >  max(f(M1), f(M2))
            diff = func(M) - max(func(M1), func(M2))
        else:
            # convex     if f(M)  <= t * f(M1) + (1 - t) * f(M2)
            # non-convex if f(M)  >  t * f(M1) + (1 - t) * f(M2)
            diff = func(M) - (t * func(M1) + (1 - t) * func(M2))

        if diff > eps:
            # We found a counter-example.
            print("not convex (diff=%f)" % diff)
            return

    # To be completely sure, this needs to be proved analytically.
    print("could be convex")


def l2_l1(P, axis=1):
    return np.sqrt(np.sum(P ** 2, axis=axis)).sum()


def l2_linf(P, axis=1):
    return np.sqrt(np.sum(P ** 2, axis=axis)).max()


def linf_l1(P, axis=1):
    return np.max(np.abs(P), axis=axis).sum()


def decomp(PP):
    lam, P = eigh(PP)
    lam = np.maximum(lam, 0)
    P *= np.sqrt(lam)
    return P


def cubic(P):  # non-convex
    return P[0, 0] ** 3


def group_lasso(PP):
    return np.sqrt(np.diag(PP)).sum() ** 2


def group_lasso2(PP):
    P = decomp(PP)
    return l2_l1(P) ** 2


def group_lasso3(PP):
    P = decomp(PP)
    return linf_l1(P) ** 2


def max_norm(PP):
    return np.diag(PP).max()


def max_norm2(PP):
    P = decomp(PP)
    return l2_linf(P) ** 2


def trace_norm(PP):
    return np.trace(PP)


def trace_norm2(PP):
    P = decomp(PP)
    return np.sum(P ** 2)


if __name__ == "__main__":
    import sys

    check_convex(eval(sys.argv[1]), gen=(2, 1), psd=True, max_iter=10000, max_inner=10,
                 random_state=0)


==> scripts/check_convex_alpha.py <==
import numpy as np
from bisection import optimize_bisect, TsallisSeparable
from check_convex import check_convex
from matplotlib import pyplot as plt

def Ht(p, alpha):
    return np.sum(p - p ** alpha) / (alpha * (alpha - 1))

def semicvx():
    rng = np.random.RandomState(42)
    d = 10

    k = 11

    for _ in range(100):
        x = rng.randn(d)

        def f(blob):
            alpha = blob[0]
            p = blob[1:]
            return -np.dot(p, x) - Ht(p, alpha) + (k/2) * alpha ** 2

        def gen(rng):
            x = rng.randn(d)
            p, *_ = optimize_bisect(x, TsallisSeparable(alpha=1.5), maxiter=100)
            alpha = 1 + 1 * rng.rand()
            return np.concatenate([[alpha], p])

        check_convex(f, gen, max_iter=100000)


def entropy_cvx():

    rng = np.random.RandomState(42)
    for _ in range(5):
        x = 3 * rng.randn(2)

        def f(alpha):
            p, *_ = optimize_bisect(x, TsallisSeparable(alpha), maxiter=100)
            return p[1]

        p = f(1.5)
        alphas = np.linspace(1.01, 5, 100)
        hts = [Ht(p, a) for a in alphas]
        plt.plot(alphas, hts)
    plt.show()


    # fs = [f(alpha) for alpha in np.linspace(1.524, 1.525, 10000)]

    # plt.plot(fs)
    # plt.show()


if __name__ == '__main__':
    semicvx()



==> scripts/find_extreme_sents.py <==
import numpy as np
import matplotlib.pyplot as plt

from plot_attn import draw_plot
import pickle

def main():
    stats_dict = {'softmax': 'attns_wmt14-softmax.pkl',
              '1.5-entmax': 'attns_wmt14-15-entmax.pkl',
              'alpha-entmax': 'attns_wmt14-alpha-entmax.pkl'}


    attns_per_example = {}

    for activation, filename in stats_dict.items():
        with open('data/' + filename, 'rb') as f:
            attns_per_example[activation] = pickle.load(f)

    attns = attns_per_example['alpha-entmax']


    def find_diff_heads(a, b):
        diffs = dict()

        for module in attns[a]["attn"].keys():
            X = attns[a]["attn"][module]
            X = X.reshape((X.shape[0], X.shape[1], -1))
            density = (X > 0).mean(axis=-1)

            for ii in range(density.shape[0]):
                for jj in range(density.shape[1]):

                    diffs[module, ii, jj] = density[ii, jj]

        for module in attns[b]["attn"].keys():
            X = attns[b]["attn"][module]
            X = X.reshape((X.shape[0], X.shape[1], -1))
            density = (X > 0).mean(axis=-1)

            for ii in range(density.shape[0]):
                for jj in range(density.shape[1]):

                    diffs[module, ii, jj] -= density[ii, jj]

        items = [(np.abs(v), k) for k, v in diffs.items()]
        return sorted(items)[::-1]

    def plot_one_pair(ii, jj, module, i, j, **kwargs):
        plot_kwargs=dict(fontsize=9)
        fig, (ax1, ax2) = plt.subplots(1, 2,
            **kwargs,
            constrained_layout=True)

        draw_plot(ax1, attns[ii], module, i + 1, j + 1, ticklabels=True,
                **plot_kwargs)
        draw_plot(ax2, attns[jj], module, i + 1, j + 1, ticklabels=True,
                **plot_kwargs)
        return fig

    def plot_all_pair(ii, jj, differences):

        for module in ['dec_context', 'enc_self', 'dec_self']:
            most_diff = [(d, i, j) for d, (k, i, j) in differences if k == module][:3]

            for (_, i, j) in most_diff:
                fig = plot_one_pair(ii, jj, module, i, j)
                plt.savefig(f'diffs/{ii}_{jj}_{module}_{i}_{j}.png')
                plt.close(fig)


    # for aa in (289, 1482, 1555, 928, 667):
        # for bb in (1753, 2043, 1509):
            # ret = find_diff_heads(aa, bb)
            # plot_pair(aa, bb, ret)

    fig = plot_one_pair(928, 1753, "enc_self", 5, 6, figsize=(4, 2))
    plt.savefig("../figures/sparsity_difference.pdf", bbox_tight=True)
    exit()

    # head_variance = Sig.std(axis=0)
    # head_ix = np.argsort(head_variance)
    # Sig = Sig[:, head_ix]

    if True:
        Sig = []
        lens = []
        for k, attn in enumerate(attns):
            lens.append(len(attn['src']))

            sig = []
            for module in attn["attn"].keys():
                X = attn["attn"][module]
                X = X.reshape((X.shape[0], X.shape[1], -1))
                density = (X > 0).mean(axis=-1)
                sig.append(density.ravel())

            sig = np.concatenate(sig)
            Sig.append(sig)
        Sig = np.row_stack(Sig)

    np.set_printoptions(suppress=True, precision=2)

    mean_sparsity = Sig.mean(axis=1)

    lens = np.array(lens)
    plt.scatter(lens, mean_sparsity)
    plt.show()

    mask = np.logical_and(lens >= 7, lens <= 9)
    ixs = np.arange(Sig.shape[0])[mask]
    Sig = Sig[mask]
    mean_sparsity = mean_sparsity[mask]

    srt = np.argsort(mean_sparsity)
    plt.matshow(Sig[srt])
    plt.savefig("sparsity.png")

    for k in srt[:10]:
        print(mean_sparsity[k])
        print(ixs[k])
        print(attns[ixs[k]]["src"])

    print()
    for k in srt[::-1][:10]:
        print(mean_sparsity[k])
        print(ixs[k])
        print(attns[ixs[k]]["src"])




if __name__ == '__main__':
    main()


==> scripts/jsdiv.py <==
import numpy as np


def shannon(batched_p):
    logp = batched_p.copy()
    logp[batched_p > 0] = np.log2(batched_p[batched_p > 0])
    return (-logp * batched_p).sum(axis=-1)

def js_div_p(P):
    p_mean = np.mean(P, axis=0)
    shannon_each = np.mean(shannon(P))
    return shannon(p_mean) - shannon_each


def js_div(layer):  # layer = 8 x N x N
    n_heads, n, _ = layer.shape
    divs = np.empty(n)
    for j in range(n):
        divs[j] = js_div_p(layer[:, j, :])
    return divs


if __name__ == '__main__':
    rng = np.random.RandomState(42)

    n_heads = 3
    n = 2

    layer = np.random.randn(n_heads, n, n)
    layer = np.exp(layer)

    for i in range(n_heads):
        for j in range(n):
            layer[i, j] /= layer[i, j].sum()

    print(layer.shape)

    divs = js_div(layer)
    print(divs)



==> scripts/learning_alpha.py <==
import numpy as np
import matplotlib.pyplot as plt
from glob import glob

# plt.style.use('seaborn-paper')

plt.rcParams['text.latex.preamble'] = [
    r'\usepackage[T1]{fontenc}',
    r'\usepackage{times}',
    r'\usepackage{amsmath}',
    r'\usepackage{amssymb}',
]


plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.size'] = 14


def main():
    data = []
    for f in glob('data/*.csv'):
        layer = f[-12]
        head = f[-5]

        enc = "encoder" in f
        which = "encoder" if enc else "decoder"

        x = np.loadtxt(f, skiprows=1, delimiter=",")

        data.append({'which': which,
            'layer': layer,
            'head': head,
            'steps': x[:, 1],
            'alphas': x[:, 2]})

    data = sorted(data, key=lambda d: (d['which'], d['layer'], d['head']))
    for d in data:
        plt.plot(d['steps'], d['alphas'],
            label=f"{d['which']}, layer {d['layer']}, head {d['head']}")

    plt.ylabel(r"$\alpha$")
    plt.xlabel("training steps")

    plt.legend(fontsize=12)
    # plt.show()
    plt.savefig("../figures/learning_alpha.pdf", bbox_tight=True)



if __name__ == '__main__':
    main()



==> scripts/peak_heads.py <==
import numpy as np
import matplotlib.pyplot as plt

from plot_attn import draw_plot
import pickle

def main():
    stats_dict = {'softmax': 'attns_wmt14-softmax.pkl',
              '1.5-entmax': 'attns_wmt14-15-entmax.pkl',
              'alpha-entmax': 'attns_wmt14-alpha-entmax.pkl'}

    attns_per_example = {}

    for activation, filename in stats_dict.items():
        with open('data/' + filename, 'rb') as f:
            attns_per_example[activation] = pickle.load(f)

    attns = attns_per_example['alpha-entmax']

    peaked = dict()
    denom = dict()

    most_peaked = dict()

    for module in ['dec_context', 'enc_self', 'dec_self']:
        peaked[module] = np.zeros((6, 8))
        denom[module] = 0
        most_peaked[module] = []

    for k, attn in enumerate(attns):
        for module in attn["attn"].keys():
            X = attn["attn"][module]
            if X.ndim < 4:
                continue
            tok_peaked = X.max(axis=-1) >= .99999
            peaked[module] +=  tok_peaked.sum(axis=-1)
            denom[module] += X.shape[2]

    for module in ['dec_context', 'enc_self', 'dec_self']:
        prop = peaked[module] / denom[module]

        ix = np.argsort(prop.ravel())[::-1]

        print(module)
        for i in ix[:5]:
            ii, jj = np.unravel_index(i, prop.shape)
            print(prop[ii, jj])
            most_peaked[module].append((ii, jj))

    # most_peaked['dec_self'] = []

    interesting = []
    for k, attn in enumerate(attns):
        # for module in attn["attn"].keys():
        for module in ['enc_self']:
            X = attn["attn"][module]
            if X.ndim < 4:
                continue

            if not (5 <= X.shape[2]  <= 15):
                continue

            for ii, jj in most_peaked[module]:

                for aweights in X[ii, jj]:
                    if np.sum(aweights > .32) >= 2:
                        interesting.append((k, module, ii, jj))

    for k, module, ii, jj in interesting:
        fig = plt.figure()
        ax = plt.gca()
        draw_plot(ax, attns[k], module, ii + 1, jj + 1, ticklabels=True)
        plt.savefig(f"confusing/{k:05d}-{module}-{ii}-{jj}.png")
        plt.close(fig)









if __name__ == '__main__':
    main()



==> scripts/plot_attn.py <==
import numpy as np

import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib.patches as patches
import matplotlib.colors as colors

# set the colormap and centre the colorbar

class MidpointNormalize(colors.Normalize):
    """
    Normalise the colorbar so that diverging bars work there way either
    side from a prescribed midpoint value)

    e.g.
    im=ax1.imshow(arr, norm=MidpointNormalize(midpoint=0.,vmin=-100, vmax=100))
    """
    def __init__(self, vmin=None, vmax=None, midpoint=None, clip=False):
        self.midpoint = midpoint
        colors.Normalize.__init__(self, vmin, vmax, clip)

    def __call__(self, value, clip=None):
        # I'm ignoring masked values and all kinds of edge cases to make a
        # simple example...
        x, y = [self.vmin, self.midpoint, self.vmax], [0, 0.5, 1]
        return np.ma.masked_array(np.interp(value, x, y), np.isnan(value))


def config(path):
    return tuple(basename(path).split('-')[:2])


def draw_square(ax, i, j, **kwargs):
    rect = patches.Rectangle((i - 0.5, j - 0.5), 1, 1, fill=False, **kwargs)
    ax.add_patch(rect)


def draw_all_squares(ax, M):
    for ii in range(M.shape[0]):
        for jj in range(M.shape[1]):
            if M[ii, jj] > 0:
                draw_square(ax, jj, ii, color="#aaaaaa", lw=1, alpha=1)


def draw_plot(ax, plot, att_type, layer, head, fontsize=10, rotation=45, size=5,
              ticklabels=False):

    layer -= 1
    head -= 1
    # fig = plt.figure(figsize=(size, size))

    if att_type == 'enc_self':
        src = plot['src']
        tgt = plot['src']
    elif att_type == 'dec_self':
        src = plot['tgt']
        tgt = plot['tgt']
    else:
        src = plot['src']
        tgt = plot['tgt']

    def repla(lbls):
        return [(s.replace("&apos;", "'")
                  .replace("@-@", "-")
                  .replace("@@", "~"))
                  for s in lbls]

    x_labels = [''] + repla(src)
    y_labels = [''] + repla(tgt)

    attn_matrix = plot["attn"]['enc_self'][layer, head]

    # ax = fig.add_subplot(1, 1, 1)
    cmap = plt.cm.PuOr_r  # OrRd
    cax = ax.matshow(
        attn_matrix, cmap=cmap, clim=(-1, 1),
        norm=MidpointNormalize(midpoint=0,vmin=1, vmax=1)
    )
    draw_all_squares(ax, attn_matrix)
    # fig.colorbar(cax)

    # Set up axes
    ax.set_xticklabels(
        x_labels,
        rotation=rotation,
        fontsize=fontsize,
        horizontalalignment='left'
    )

    if ticklabels:
        ax.set_yticklabels(y_labels, fontsize=fontsize)
    else:
        ax.set_yticklabels(['' for _ in y_labels], fontsize=fontsize)

    # Show label at every tick
    ax.xaxis.set_major_locator(ticker.MultipleLocator(1))
    if 1 == 1:
        ax.yaxis.set_major_locator(ticker.MultipleLocator(1))
    else:
        ax.yaxis.set_major_locator(ticker.NullLocator())


==> scripts/plot_hist_sparsity.py <==
import pickle as pkl
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['text.latex.preamble'] = [
    r'\usepackage[T1]{fontenc}',
    r'\usepackage{times}',
    r'\usepackage{amsmath}',
    r'\usepackage{amssymb}',
]


plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.size'] =10



def main():

    plt.style.use("seaborn-pastel")

    _, axes = plt.subplots(3, 2, sharey=True, figsize=(4, 5), constrained_layout=True)
    with open("densities_per_example", "rb") as f:
        densities = pkl.load(f)

    for i, attn in enumerate(('1.5-entmax', 'alpha-entmax')):
        for j, which in enumerate(("enc_self", "dec_context", "dec_self")):

            axes[j][i].hist(densities[attn][which], bins=np.linspace(0, 1, 16))

    for j, lbl in enumerate(("Encoder\nSelf-Attention", "Context\nAttention",
                             "Decoder\nSelf-Attention")):
        axes[j][0].set_yticks((0, 10000, 30000, 50000))
        axes[j][0].set_yticklabels(("0", "10k", "30k", "50k"))
        axes[j][0].set_ylabel(lbl)

    for i, attn in enumerate(('1.5-entmax', r'$\alpha$-entmax')):
        axes[0][i].set_title(attn)
        axes[-1][i].set_xlabel("density")

    # plt.show()
    plt.savefig("../figures/hist_densities.pdf", bbox_tight=True)



if __name__ == '__main__':
    main()



==> scripts/plot_join.py <==

import numpy as np
import matplotlib.pyplot as plt

from plot_attn import draw_plot
import pickle

def main():
    stats_dict = {'softmax': 'attns_wmt14-softmax.pkl',
              '1.5-entmax': 'attns_wmt14-15-entmax.pkl',
              'alpha-entmax': 'attns_wmt14-alpha-entmax.pkl'}

    attns_per_example = {}

    for activation, filename in stats_dict.items():
        with open('data/' + filename, 'rb') as f:
            attns_per_example[activation] = pickle.load(f)

    attns = attns_per_example['alpha-entmax']
    _, ((ax1, ax2), (ax3, ax4)) = plt.subplots(2, 2, figsize=(6,6))
    draw_plot(ax1, attns[1372], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    draw_plot(ax2, attns[1705], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    draw_plot(ax3, attns[1443], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    # draw_plot(ax4, attns[1648], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    draw_plot(ax4, attns[1998], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    plt.subplots_adjust(left=.13, bottom=0, right=.97, top=.88, wspace=.24,
            hspace=.18)
    plt.savefig("../figures/head_bpe.pdf", bbox_tight=True)
    # plt.show()
    exit()
    # plt.savefig("../figures/head_bpe.pdf", bbox_tight=True)

    _, ax = plt.subplots(1, 1, figsize=(3,3))
    draw_plot(ax, attns[1372], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    plt.subplots_adjust(left=.26, bottom=0, right=.94, top=.83)
    plt.savefig("../figures/head_bpe.pdf", bbox_tight=True)

    _, ax = plt.subplots(1, 1, figsize=(3,3))
    draw_plot(ax, attns[1705], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    plt.subplots_adjust(left=.26, bottom=0, right=.99, top=.83)
    plt.savefig("../figures/head_bpe_2.pdf", bbox_tight=True)

    _, ax = plt.subplots(1, 1, figsize=(3,3))
    draw_plot(ax, attns[1443], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    plt.subplots_adjust(left=.26, bottom=0, right=.99, top=.83)
    plt.savefig("../figures/head_bpe_3.pdf", bbox_tight=True)

    _, ax = plt.subplots(1, 1, figsize=(3,3))
    draw_plot(ax, attns[1648], 'enc_self', 1, 4, ticklabels=True, fontsize=11)
    plt.subplots_adjust(left=.26, bottom=0, right=.99, top=.83)
    plt.savefig("../figures/head_bpe_4.pdf", bbox_tight=True)
    # plt.show()

if __name__ == '__main__':
    main()





==> scripts/regularization_path.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import softmax

from bisection import TsallisSeparable, optimize_bisect

def main():
    d = 8
    n_alphas = 10000

    rng = np.random.RandomState(42)
    x = rng.randn(d)
    alphas = np.linspace(1, 2.5, n_alphas)
    P = np.empty((d, n_alphas))

    for k, alpha in enumerate(alphas):
        if alpha == 1:
            P[:, k] = softmax(x)
        else:
            penalty = TsallisSeparable(alpha)
            P[:, k], *_ = optimize_bisect(x, penalty)

    _, (ax1, ax2) = plt.subplots(1, 2)

    for i in range(d):
        ax1.plot(alphas, P[i])

    # temperatures
    temps = np.exp(np.linspace(-2, 1, n_alphas))
    P = np.empty((d, n_alphas))

    penalty = TsallisSeparable(alpha=1.5)
    for k, sigma in enumerate(temps):
        xt = x * sigma
        P[:, k], *_ = optimize_bisect(xt, penalty)

    for i in range(d):
        ax2.plot(temps, P[i])

    ax1.set_xlabel("alpha")
    ax2.set_xlabel("temperature")
    ax1.semilogx()
    ax2.semilogx()
    plt.show()


if __name__ == '__main__':
    main()



==> scripts/show_attn.py <==
import numpy as np
import matplotlib.pyplot as plt

from plot_attn import draw_plot
import pickle

def main():
    stats_dict = {'softmax': 'attns_wmt14-softmax.pkl',
              '1.5-entmax': 'attns_wmt14-15-entmax.pkl',
              'alpha-entmax': 'attns_wmt14-alpha-entmax.pkl'}

    attns_per_example = {}

    for activation, filename in stats_dict.items():
        with open('data/' + filename, 'rb') as f:
            attns_per_example[activation] = pickle.load(f)


    short_sent = [k for k, sent in enumerate(attns_per_example['alpha-entmax'])
                  if 7 < len(sent['src']) < 13]

        # for jj in range(X_a.shape[0]):
            # if X_a[jj, -1] > .99 and X_15[jj, -1] < .9:



    def plot_three(ix, softmax, e15, ealpha, figsize=(4.5, 2), font=11):
        kwargs = dict(fontsize=font, rotation=45)
        # kwargs = dict()
        # fig, (ax_soft, ax_15, ax_alpha) = plt.subplots(1, 3,
                # constrained_layout=True)
        fig, (ax_soft, ax_15, ax_alpha) = plt.subplots(1, 3, figsize=figsize)

        draw_plot(ax_soft, attns_per_example['softmax'][ix], 'enc_self',
                  ticklabels=True,  *softmax, **kwargs)
        draw_plot(ax_15, attns_per_example['1.5-entmax'][ix], 'enc_self',
                *e15, **kwargs)
        draw_plot(ax_alpha, attns_per_example['alpha-entmax'][ix], 'enc_self',
                *ealpha, **kwargs)

        ax_soft.set_xlabel("softmax")
        ax_15.set_xlabel("1.5-entmax")
        ax_alpha.set_xlabel(r"$\alpha$-entmax")

        return fig

    def find_interro():
        examples = []
        for k in range(len(attns_per_example['alpha-entmax'])):

            if attns_per_example['alpha-entmax'][k]['src'][-1] != '?':
                continue

            X_a = attns_per_example['alpha-entmax'][k]["attn"]["enc_self"][0, 2]
            X_15 = attns_per_example['1.5-entmax'][k]["attn"]["enc_self"][0, 3]

            last = X_a.shape[0] - 1

            xa = np.argmax(X_a, axis=1)
            # x15 = np.argmax(X_15, axis=1)
            x15 = X_15[:, -1]

            agree = np.mean(x15[xa == last])
            # fig = plot_three(k, (1, 4), (1, 4), (1, 3))
            # plt.show()

            examples.append((agree, k))

        examples = sorted(examples)
        return examples


    if False:
        # fig = plot_three(2352, (3, 2), (2, 3), (2, 8))
        # fig = plot_three(2352, (1, 5), (3,2), (2, 6))
        fig = plot_three(294, (1, 5), (3,2), (2, 6), figsize=(5, 2))
        plt.subplots_adjust(hspace=0.001, left=0.14, right=0.95, bottom=0.05,
                            top=.78)

        fig.savefig(f"../figures/head_prev.pdf", bbox_tight=True)
        # plt.show()
        plt.close(fig)
        exit()

    if True:
        ix = 1632
        fig = plot_three(ix, (1, 4), (1, 4), (1, 3), figsize=(5, 2), font=9)
        plt.subplots_adjust(hspace=0.001, left=0.15, right=0.95, bottom=0.05,
                top=.75)
        fig.savefig(f"../figures/head_interro.pdf", bbox_tight=True)
        plt.close(fig)
        exit()

    for ix in short_sent:
        fig = plot_three(ix, (1, 5), (3,2), (2, 6))
        fig.savefig(f"tmp_plots/{ix:04d}.png")
        plt.close(fig)
    exit()

    # fig = plot_three(2352, (2, 3), (2, 8), (2, 2))
    # plt.show()

    # plot_three(200, (1, 5), (1, 5), (1, 2))



if __name__ == '__main__':
    main()



==> scripts/visualize_attn.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import pickle\n",
    "import argparse\n",
    "from os.path import basename, join\n",
    "from itertools import repeat\n",
    "import torch\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import matplotlib.patches as patches\n",
    "import matplotlib.colors as colors\n",
    "from tqdm import tqdm\n",
    "\n",
    "plt.style.use('seaborn-pastel')\n",
    "matplotlib.rcParams['text.latex.preamble'] = [\n",
    "    r'\\usepackage[T1]{fontenc}',\n",
    "    r'\\usepackage{times}',\n",
    "    r'\\usepackage{amsmath}',\n",
    "    r'\\usepackage{amssymb}',\n",
    "]\n",
    "\n",
    "\n",
    "matplotlib.rcParams['font.family'] = 'serif'\n",
    "matplotlib.rcParams['font.size'] = 18"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# set the colormap and centre the colorbar\n",
    "class MidpointNormalize(colors.Normalize):\n",
    "    \"\"\"\n",
    "    Normalise the colorbar so that diverging bars work there way either\n",
    "    side from a prescribed midpoint value)\n",
    "\n",
    "    e.g.\n",
    "    im=ax1.imshow(arr, norm=MidpointNormalize(midpoint=0.,vmin=-100, vmax=100))\n",
    "    \"\"\"\n",
    "    def __init__(self, vmin=None, vmax=None, midpoint=None, clip=False):\n",
    "        self.midpoint = midpoint\n",
    "        colors.Normalize.__init__(self, vmin, vmax, clip)\n",
    "\n",
    "    def __call__(self, value, clip=None):\n",
    "        # I'm ignoring masked values and all kinds of edge cases to make a\n",
    "        # simple example...\n",
    "        x, y = [self.vmin, self.midpoint, self.vmax], [0, 0.5, 1]\n",
    "        return np.ma.masked_array(np.interp(value, x, y), np.isnan(value))\n",
    "\n",
    "\n",
    "def config(path):\n",
    "    return tuple(basename(path).split('-')[:2])\n",
    "\n",
    "\n",
    "def draw_square(ax, i, j, **kwargs):\n",
    "    rect = patches.Rectangle((i - 0.5, j - 0.5), 1, 1, fill=False, **kwargs)\n",
    "    ax.add_patch(rect)\n",
    "\n",
    "\n",
    "def draw_all_squares(ax, M):\n",
    "    for ii in range(M.shape[0]):\n",
    "        for jj in range(M.shape[1]):\n",
    "            if M[ii, jj] > 0:\n",
    "                draw_square(ax, jj, ii, color=\"#aaaaaa\", lw=1, alpha=1)\n",
    "\n",
    "\n",
    "def draw_plot(plot, att_type, layer, head, fontsize=10, rotation=45, size=5):\n",
    "    \n",
    "    layer -= 1\n",
    "    head -= 1\n",
    "    fig = plt.figure(figsize=(size, size))\n",
    "    \n",
    "    if att_type == 'enc_self':\n",
    "        src = plot['src']\n",
    "        tgt = plot['src']\n",
    "    elif att_type == 'dec_self':\n",
    "        src = plot['tgt']\n",
    "        tgt = plot['tgt']\n",
    "    else:\n",
    "        src = plot['src']\n",
    "        tgt = plot['tgt']\n",
    "        \n",
    "    x_labels = [''] + src\n",
    "    y_labels = [''] + tgt\n",
    "    \n",
    "    attn_matrix = plot[\"attn\"]['enc_self'][layer, head]\n",
    "\n",
    "    ax = fig.add_subplot(1, 1, 1)\n",
    "    cmap = plt.cm.PuOr_r  # OrRd\n",
    "    cax = ax.matshow(\n",
    "        attn_matrix, cmap=cmap, clim=(-1, 1),\n",
    "        norm=MidpointNormalize(midpoint=0,vmin=1, vmax=1)\n",
    "    )\n",
    "    draw_all_squares(ax, attn_matrix)\n",
    "    # fig.colorbar(cax)\n",
    "\n",
    "    # Set up axes\n",
    "    ax.set_xticklabels(\n",
    "        x_labels,\n",
    "        rotation=rotation,\n",
    "        fontsize=fontsize,\n",
    "        horizontalalignment='left'\n",
    "    )\n",
    "    ax.set_yticklabels(y_labels, fontsize=fontsize)\n",
    "\n",
    "    # Show label at every tick\n",
    "    ax.xaxis.set_major_locator(ticker.MultipleLocator(1))\n",
    "    if 1 == 1:\n",
    "        ax.yaxis.set_major_locator(ticker.MultipleLocator(1))\n",
    "    else:\n",
    "        ax.yaxis.set_major_locator(ticker.NullLocator())\n",
    "\n",
    "    plt.show()\n",
    "    #plt.savefig(path, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "stats_dict = {'softmax': 'attns_wmt14-softmax.pkl',\n",
    "              '1.5-entmax': 'attns_wmt14-15-entmax.pkl',\n",
    "              'alpha-entmax': 'attns_wmt14-alpha-entmax.pkl'}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "attns_per_example = {}\n",
    "\n",
    "for activation, filename in stats_dict.items(): \n",
    "    with open('data/' + filename, 'rb') as f:\n",
    "        dataset_attns = pickle.load(f)\n",
    "    attns_per_example[activation] = dataset_attns\n",
    "    \n",
    "del dataset_attns"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Alpha Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('data/alphas_wmt14-alpha-entmax.pkl', 'rb') as f:\n",
    "    alphas = pickle.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3387105"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alphas['enc_self'][5][6]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.9092915"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alphas['enc_self'][2 - 1][8 - 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "\n",
    "_, axes = plt.subplots(3, 1, figsize=(7, 7), sharey=True, sharex=True, constrained_layout=True)\n",
    "\n",
    "for ax_i, attn_type in enumerate(attn_types):\n",
    "    alphas_attn = np.concatenate(alphas[attn_type])\n",
    "    ax = axes[ax_i]\n",
    "\n",
    "    ax.hist(alphas_attn, bins=np.linspace(1, 2, 16))\n",
    "\n",
    "\n",
    "print(attn_types)\n",
    "labels = ['Encoder\\nSelf-Attention', 'Context\\nAttention', 'Decoder\\nSelf-Attention']\n",
    "\n",
    "for row, label in zip(axes, labels):\n",
    "    row.set_ylabel(label)\n",
    "\n",
    "axes[2].set_xlabel(r\"$\\alpha$\")\n",
    "\n",
    "plt.savefig('paper-entmax-transformers/figures/hist_alphas.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for activation, dataset_attns in attns_per_example.items():\n",
    "    print(\"activation: %s, length: %i\" % (activation, len(dataset_attns)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Head Sparsity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "\n",
    "densities_per_attn_type = {}\n",
    "\n",
    "for attn_type in attn_types:\n",
    "    \n",
    "    densities_per_activation = {}\n",
    "\n",
    "    for activation, dataset_attns in attns_per_example.items():\n",
    "\n",
    "        densities = np.zeros((6, 8))\n",
    "        sum_of_lens = 0\n",
    "\n",
    "        for idx in tqdm(range(len(dataset_attns))):\n",
    "            attn = dataset_attns[idx]['attn'][attn_type]\n",
    "            tgt_size = attn.shape[-2]\n",
    "            src_size = attn.shape[-1]\n",
    "            grid_size = tgt_size*src_size\n",
    "            if attn_type == 'dec_self':\n",
    "                grid_size = (grid_size + src_size)/2\n",
    "\n",
    "            sum_of_lens += grid_size\n",
    "\n",
    "            for ii, layer in enumerate(attn):\n",
    "                for jj, head in enumerate(layer):\n",
    "                    attended = (head.flatten() > 0).sum()\n",
    "                    densities[ii, jj] += attended\n",
    "\n",
    "        #densities = (densities - 1) / (sum_of_lens - 1)\n",
    "        densities = (densities) / (sum_of_lens)\n",
    "        densities_per_activation[activation] = densities\n",
    "        \n",
    "    densities_per_attn_type[attn_type] = densities_per_activation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for attn_type in attn_types:\n",
    "    print(attn_type)\n",
    "    densities_per_activation = densities_per_attn_type[attn_type]\n",
    "\n",
    "    for activation in ['1.5-entmax', 'alpha-entmax']:\n",
    "        print(activation)\n",
    "        densities = densities_per_activation[activation]\n",
    "\n",
    "        for ii, layer in enumerate(densities):\n",
    "            print('Layer %i' % (ii+1))\n",
    "            density_and_ix = [(x, k) for k, x in enumerate(layer)]\n",
    "            density_and_ix.sort()\n",
    "            #srt_layer = sort(layer)\n",
    "            #argsrt_layer = np.argsort(layer)\n",
    "            for head, jj in density_and_ix:\n",
    "                print('\\tHead %i Density: %0.2f' % (jj+1, head))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cmap_d = [plt.cm.copper_r(k) for k in np.linspace(0, .9, 8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_, axes = plt.subplots(3, 2, figsize=(7, 9), sharey=True, sharex=True, constrained_layout=True)\n",
    "\n",
    "for ax_i, attn_type in enumerate(attn_types):\n",
    "    densities_per_activation = densities_per_attn_type[attn_type]\n",
    "    for ax_j, activation in enumerate(['1.5-entmax', 'alpha-entmax']):\n",
    "        ax = axes[ax_i][ax_j]\n",
    "\n",
    "        densities = densities_per_activation[activation]\n",
    "        means = []\n",
    "        each = np.zeros_like(densities)\n",
    "\n",
    "        x_ = np.array(range(densities.shape[0]))\n",
    "\n",
    "        for ii in range(densities.shape[0]):\n",
    "            each[ii, :] = np.sort(densities[ii])\n",
    "\n",
    "        x_ += 1\n",
    "        for jj in range(densities.shape[1]):\n",
    "            ax.plot(x_, each[:, jj], color=cmap_d[jj])\n",
    "        # ax.set_ylim((0, 1))\n",
    "        ax.set_xticks(x_)\n",
    "\n",
    "print(attn_types)\n",
    "labels = ['Encoder\\nSelf-Attention', 'Context\\nAttention', 'Decoder\\nSelf-Attention']\n",
    "for row, label in zip(axes, labels):\n",
    "    row[0].set_ylabel(label)\n",
    "    \n",
    "axes[0][0].set_title(r\"fixed $\\alpha=1.5$\")\n",
    "axes[0][1].set_title(r\"learned $\\alpha$\")\n",
    "\n",
    "axes[2][0].set_xlabel(r\"Layers\")\n",
    "axes[2][1].set_xlabel(r\"Layers\")\n",
    "plt.savefig('paper-entmax-transformers/figures/head_density_per_layer.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "\n",
    "densities_per_activation = {}\n",
    "for activation, dataset_attns in attns_per_example.items():\n",
    "    densities_per_attn_type = {}\n",
    "    for attn_type in attn_types:\n",
    "\n",
    "        density_per_example = []\n",
    "\n",
    "        for idx in tqdm(range(len(dataset_attns))):\n",
    "            densities = np.zeros((6, 8))\n",
    "            attn = dataset_attns[idx]['attn'][attn_type]\n",
    "            tgt_size = attn.shape[-2]\n",
    "            src_size = attn.shape[-1]\n",
    "            grid_size = tgt_size*src_size\n",
    "            if attn_type == 'dec_self':\n",
    "                grid_size = (grid_size + src_size)/2\n",
    "\n",
    "            for ii, layer in enumerate(attn):\n",
    "                for jj, head in enumerate(layer):\n",
    "                    attended = (head.flatten() > 0).sum()\n",
    "                    densities[ii, jj] += attended\n",
    "\n",
    "            densities = (densities) / (grid_size)\n",
    "            density_per_example.append(densities)\n",
    "        \n",
    "        densities_per_attn_type[attn_type] = np.array(density_per_example).ravel()\n",
    "        \n",
    "    densities_per_activation[activation] = densities_per_attn_type\n",
    "        \n",
    "\n",
    "with open(\"densities_per_example\", 'wb') as f:\n",
    "    pickle.dump(densities_per_activation, f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "densities_all = np.array(density_per_example)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.hist(densities_all.ravel())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "\n",
    "_, axes = plt.subplots(6, 1, figsize=(7, 7), sharey=True, sharex=True, constrained_layout=True)\n",
    "\n",
    "\n",
    "for ax_i, density in enumerate(densities):\n",
    "\n",
    "    ax = axes[ax_i]\n",
    "    ax.hist(density)#, bins=np.linspace(1, 2, 16))\n",
    "\n",
    "\n",
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "\n",
    "\n",
    "\n",
    "for ax_i, attn_type in enumerate(attn_types):\n",
    "    alphas_attn = np.concatenate(alphas[attn_type])\n",
    "    ax = axes[ax_i]\n",
    "\n",
    "    ax.hist(alphas_attn, bins=np.linspace(1, 2, 16))\n",
    "\n",
    "\n",
    "print(attn_types)\n",
    "labels = ['Encoder\\nSelf-Attention', 'Context\\nAttention', 'Decoder\\nSelf-Attention']\n",
    "\n",
    "for row, label in zip(axes, labels):\n",
    "    row.set_ylabel(label)\n",
    "\n",
    "axes[2].set_xlabel(r\"$\\alpha$\")\n",
    "\n",
    "axes[-1].set_xlabel(r\"Density\")\n",
    "\n",
    "#plt.savefig('paper-entmax-transformers/figures/hist_alphas.pdf', bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### JS-Div Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def shannon(batched_p):\n",
    "    logp = batched_p.copy()\n",
    "    logp[batched_p > 0] = np.log2(batched_p[batched_p > 0])\n",
    "    return (-logp * batched_p).sum(axis=-1)\n",
    "\n",
    "def js_div_p(P):\n",
    "    p_mean = np.mean(P, axis=0)\n",
    "    shannon_each = np.mean(shannon(P))\n",
    "    return shannon(p_mean) - shannon_each\n",
    "\n",
    "def js_div(layer):  # layer = 8 x N x M\n",
    "    n_heads, n, _ = layer.shape\n",
    "    divs = np.empty(n)\n",
    "    for j in range(n):\n",
    "        divs[j] = js_div_p(layer[:, j, :])\n",
    "    return divs / np.log2(n_heads)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 3000/3000 [00:20<00:00, 143.43it/s]\n",
      "100%|██████████| 3000/3000 [00:20<00:00, 144.44it/s]\n",
      "100%|██████████| 3000/3000 [00:20<00:00, 147.76it/s]\n",
      "100%|██████████| 3000/3000 [00:22<00:00, 130.93it/s]\n",
      "100%|██████████| 3000/3000 [00:22<00:00, 132.47it/s]\n",
      "100%|██████████| 3000/3000 [00:22<00:00, 131.37it/s]\n",
      "100%|██████████| 3000/3000 [00:22<00:00, 132.27it/s]\n",
      "100%|██████████| 3000/3000 [00:23<00:00, 129.76it/s]\n",
      "100%|██████████| 3000/3000 [00:22<00:00, 132.09it/s]\n"
     ]
    }
   ],
   "source": [
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "\n",
    "jsdiv_per_attn_type = {}\n",
    "\n",
    "for attn_type in attn_types:\n",
    "    jsdiv_per_activation = {}\n",
    "\n",
    "    for activation, dataset_attns in attns_per_example.items():\n",
    "\n",
    "        js_div_per_layer = np.zeros((6,))\n",
    "        js_normalizer = 0\n",
    "\n",
    "        for idx in tqdm(range(len(dataset_attns))):\n",
    "            attn = dataset_attns[idx]['attn'][attn_type]\n",
    "            if attn.ndim < 4:\n",
    "                continue\n",
    "\n",
    "            for ii, layer in enumerate(attn):\n",
    "                divs = js_div(layer)\n",
    "                js_div_per_layer[ii] += divs.sum()\n",
    "                \n",
    "            js_normalizer += len(divs)\n",
    "\n",
    "        js_div_per_layer = js_div_per_layer / js_normalizer\n",
    "\n",
    "        jsdiv_per_activation[activation] = js_div_per_layer\n",
    "\n",
    "    jsdiv_per_attn_type[attn_type] = jsdiv_per_activation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use('default')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "matplotlib.rcParams['font.family'] = 'serif'\n",
    "matplotlib.rcParams['font.size'] = 18"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['enc_self', 'dec_context', 'dec_self']\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 700x800 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# cmap_d = [plt.cm.copper_r(k) for k in np.linspace(0, .9, 8)]\n",
    "_, axes = plt.subplots(3, 1, figsize=(7, 8), sharey=False, sharex=True, constrained_layout=True)\n",
    "ms = {'softmax': 's', '1.5-entmax': 'o', 'alpha-entmax': '*'}\n",
    "for ax_i, attn_type in enumerate(attn_types):\n",
    "    jsdiv_per_activation = jsdiv_per_attn_type[attn_type]\n",
    "    ax = axes[ax_i]\n",
    "    \n",
    "\n",
    "    for ax_j, activation in enumerate(jsdiv_per_activation.keys()):\n",
    "        \n",
    "        m = ms[activation]\n",
    "        \n",
    "        js_divs = jsdiv_per_activation[activation]\n",
    "        x_ = np.array(range(js_divs.shape[0]))\n",
    "        x_ += 1\n",
    "        \n",
    "        if 'alpha' in activation:\n",
    "            activation = r'$\\alpha$-entmax'\n",
    "        ax.plot(x_, js_divs, label=activation, lw=2, marker=m)\n",
    "        # ax.set_ylim((0, 1))\n",
    "        ax.set_xticks(x_)\n",
    "\n",
    "\n",
    "axes[0].legend(fontsize=14)\n",
    "print(attn_types)\n",
    "labels = ['Encoder\\nSelf-Attention', 'Context\\nAttention', 'Decoder\\nSelf-Attention']\n",
    "\n",
    "for row, label in zip(axes, labels):\n",
    "    row.set_ylabel(label)\n",
    "\n",
    "axes[2].set_xlabel(r\"Layers\")\n",
    "#plt.show()\n",
    "plt.savefig('../figures/js_divs.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Positional Heads"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 3000/3000 [00:06<00:00, 443.56it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 447.03it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 445.76it/s]\n",
      "100%|██████████| 3000/3000 [00:07<00:00, 427.32it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 449.41it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 440.37it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 459.58it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 455.57it/s]\n",
      "100%|██████████| 3000/3000 [00:06<00:00, 450.36it/s]\n"
     ]
    }
   ],
   "source": [
    "attn_types = ['enc_self', 'dec_context', 'dec_self']\n",
    "window_size = [-1, 0, 1]\n",
    "\n",
    "positional_per_attn_type = {}\n",
    "for attn_type in attn_types:\n",
    "\n",
    "    positional_per_activation = {}\n",
    "\n",
    "    for activation, dataset_attns in attns_per_example.items():\n",
    "        hard_stat = np.zeros((3, 6, 8))\n",
    "        soft_stat = np.zeros((3, 6, 8))\n",
    "        sum_of_lens = 0\n",
    "\n",
    "        for idx in tqdm(range(len(dataset_attns))):\n",
    "            attn = dataset_attns[idx]['attn'][attn_type]\n",
    "            if attn.ndim < 4:\n",
    "                continue\n",
    "            seq_size = attn.shape[-2]\n",
    "            sum_of_lens += seq_size\n",
    "            for kk, offset in enumerate(window_size):\n",
    "                for ii, layer in enumerate(attn):\n",
    "                    for jj, head in enumerate(layer):\n",
    "                        timesteps = (np.arange(seq_size) + offset)\n",
    "                        argmax_mask = (head.argmax(axis=-1) == timesteps)\n",
    "                        hard_stat[kk, ii, jj] += argmax_mask.sum()\n",
    "                        soft_stat[kk, ii, jj] += head.max(axis=-1)[argmax_mask].sum()\n",
    "\n",
    "        hard_stat = hard_stat / sum_of_lens\n",
    "        soft_stat = soft_stat / sum_of_lens\n",
    "        \n",
    "        positional_per_activation[activation] = {'hard_stat': hard_stat, 'soft_stat': soft_stat}\n",
    "        \n",
    "    positional_per_attn_type[attn_type] = positional_per_activation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "enc_self\n",
      "softmax\n",
      "Offset: -1\n",
      "layer 1, head 5. Positional Head Role Certainty: 0.94235\n",
      "layer 3, head 2. Positional Head Role Certainty: 0.93540\n",
      "layer 3, head 3. Positional Head Role Certainty: 0.92077\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "layer 2, head 3. Positional Head Role Certainty: 0.95651\n",
      "\n",
      "1.5-entmax\n",
      "Offset: -1\n",
      "layer 1, head 5. Positional Head Role Certainty: 0.94164\n",
      "layer 2, head 3. Positional Head Role Certainty: 0.94483\n",
      "layer 3, head 2. Positional Head Role Certainty: 0.94848\n",
      "\n",
      "Offset: 0\n",
      "layer 1, head 2. Positional Head Role Certainty: 0.89181\n",
      "layer 1, head 6. Positional Head Role Certainty: 0.88980\n",
      "\n",
      "Offset: 1\n",
      "layer 2, head 8. Positional Head Role Certainty: 0.95852\n",
      "\n",
      "alpha-entmax\n",
      "Offset: -1\n",
      "layer 1, head 2. Positional Head Role Certainty: 0.86046\n",
      "alpha:  1.1843703\n",
      "layer 2, head 6. Positional Head Role Certainty: 0.95889\n",
      "alpha:  1.9037453\n",
      "layer 2, head 8. Positional Head Role Certainty: 0.95880\n",
      "alpha:  1.9092915\n",
      "layer 3, head 4. Positional Head Role Certainty: 0.95376\n",
      "alpha:  1.9713838\n",
      "\n",
      "Offset: 0\n",
      "layer 1, head 4. Positional Head Role Certainty: 0.98220\n",
      "alpha:  1.912102\n",
      "layer 1, head 8. Positional Head Role Certainty: 0.97845\n",
      "alpha:  1.9501798\n",
      "\n",
      "Offset: 1\n",
      "layer 2, head 2. Positional Head Role Certainty: 0.95907\n",
      "alpha:  1.9588139\n",
      "\n",
      "dec_context\n",
      "softmax\n",
      "Offset: -1\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "\n",
      "1.5-entmax\n",
      "Offset: -1\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "\n",
      "alpha-entmax\n",
      "Offset: -1\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "\n",
      "dec_self\n",
      "softmax\n",
      "Offset: -1\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "\n",
      "1.5-entmax\n",
      "Offset: -1\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "\n",
      "alpha-entmax\n",
      "Offset: -1\n",
      "\n",
      "Offset: 0\n",
      "\n",
      "Offset: 1\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for attn_type, positional_per_activation in positional_per_attn_type.items():\n",
    "    print(attn_type)\n",
    "    for activation, positional_data in positional_per_activation.items():\n",
    "        print(activation)\n",
    "        hard_stat = positional_data['hard_stat']\n",
    "        soft_stat = positional_data['soft_stat']\n",
    "        for kk, offset in enumerate(window_size):\n",
    "            print(\"Offset: %i\" % (offset))\n",
    "            for ii, layer in enumerate(hard_stat[kk]):\n",
    "                for jj, head in enumerate(layer):\n",
    "                    if head > 0.9:\n",
    "                        print(\n",
    "                            'layer %i, head %i. Positional Head Role Certainty: %0.5f' % (\n",
    "                                ii+1, jj+1, soft_stat[kk, ii, jj]))\n",
    "                        if activation.startswith('alpha'):\n",
    "                            print(\"alpha: \", alphas['enc_self'][ii][jj])\n",
    "            print()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Some random stuff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Layer 5, Head 4, Offset -1. Hard Stat 0.27, Soft Stat 0.21\n",
      "Layer 5, Head 4, Offset 0. Hard Stat 0.07, Soft Stat 0.07\n",
      "Layer 5, Head 4, Offset 1. Hard Stat 0.00, Soft Stat 0.00\n"
     ]
    }
   ],
   "source": [
    "layer = 5\n",
    "head = 4\n",
    "\n",
    "for kk, offset in enumerate(window_size):\n",
    "    print(\n",
    "        'Layer %i, Head %i, Offset %i. Hard Stat %0.2f, Soft Stat %0.2f' % (\n",
    "            layer, head, offset, hard_stat[kk, layer-1, head-1], soft_stat[kk, layer-1, head-1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'src': ['a',\n",
       "  'Republi@@',\n",
       "  'can',\n",
       "  'strategy',\n",
       "  'to',\n",
       "  'counter',\n",
       "  'the',\n",
       "  're',\n",
       "  '@-@',\n",
       "  'election',\n",
       "  'of',\n",
       "  'Obama'],\n",
       " 'tgt': ['<s>',\n",
       "  'eine',\n",
       "  'republi@@',\n",
       "  'kanische',\n",
       "  'Strategie',\n",
       "  ',',\n",
       "  'um',\n",
       "  'der',\n",
       "  'Wieder@@',\n",
       "  'wahl',\n",
       "  'von',\n",
       "  'Obama',\n",
       "  'entgegen@@',\n",
       "  'zu@@',\n",
       "  'treten',\n",
       "  '</s>'],\n",
       " 'attn': {'enc_self': array([[[[3.03442515e-02, 2.29581609e-01, 4.68003824e-02, ...,\n",
       "            2.37752348e-02, 4.26557809e-02, 4.29717392e-01],\n",
       "           [4.43331338e-02, 3.78931463e-01, 5.73939011e-02, ...,\n",
       "            3.50010432e-02, 4.54894640e-02, 2.84085095e-01],\n",
       "           [4.02718671e-02, 2.29181930e-01, 1.45094963e-02, ...,\n",
       "            6.62125871e-02, 1.43421162e-02, 2.79365540e-01],\n",
       "           ...,\n",
       "           [8.85212570e-02, 6.57032579e-02, 2.48898640e-02, ...,\n",
       "            1.05011754e-01, 7.68261552e-02, 1.93199724e-01],\n",
       "           [5.41959144e-02, 1.38985664e-01, 4.07903269e-02, ...,\n",
       "            4.96880151e-02, 4.00588550e-02, 3.53645563e-01],\n",
       "           [2.57641710e-02, 8.91402811e-02, 2.17157491e-02, ...,\n",
       "            9.42379460e-02, 1.47627071e-01, 3.09382021e-01]],\n",
       "  \n",
       "          [[9.66842696e-02, 2.83864215e-02, 2.02579831e-05, ...,\n",
       "            5.40782437e-02, 1.56742111e-01, 2.72663623e-01],\n",
       "           [9.89862323e-01, 4.92067588e-03, 5.21103991e-03, ...,\n",
       "            7.36831112e-07, 3.30820898e-10, 0.00000000e+00],\n",
       "           [4.92671086e-03, 9.95073199e-01, 6.57697541e-08, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 2.57737029e-05, 0.00000000e+00, ...,\n",
       "            7.11116428e-03, 1.09543325e-03, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            2.50887591e-02, 6.93899095e-01, 2.81012148e-01]],\n",
       "  \n",
       "          [[8.53912346e-03, 1.87006742e-01, 1.19486406e-01, ...,\n",
       "            2.89139361e-03, 1.93057081e-03, 4.26225513e-02],\n",
       "           [5.97852422e-03, 9.30382967e-01, 1.03387786e-02, ...,\n",
       "            2.67973263e-03, 1.72121450e-04, 3.53181101e-02],\n",
       "           [9.35905147e-03, 7.97713548e-02, 3.85279916e-02, ...,\n",
       "            2.60683650e-04, 3.53897410e-03, 1.15159303e-02],\n",
       "           ...,\n",
       "           [2.52358266e-03, 3.67476721e-04, 1.01748017e-04, ...,\n",
       "            8.42020094e-01, 7.44442195e-02, 7.37773255e-02],\n",
       "           [1.15880440e-03, 1.00893378e-02, 5.34205418e-03, ...,\n",
       "            3.55057061e-01, 4.02293541e-02, 4.26455438e-01],\n",
       "           [9.27991641e-04, 1.15897798e-03, 1.28994812e-04, ...,\n",
       "            7.29732972e-04, 5.38224867e-03, 9.90481973e-01]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.15716800e-01, 5.12831092e-01, 1.23964936e-01, ...,\n",
       "            1.08504193e-02, 3.35308015e-02, 1.62405409e-02],\n",
       "           [1.36104375e-02, 9.74205196e-01, 4.15471586e-04, ...,\n",
       "            1.26571942e-03, 1.68327315e-04, 2.23004655e-03],\n",
       "           [3.06276027e-02, 9.49883103e-01, 2.63240887e-03, ...,\n",
       "            9.58192322e-06, 3.99411563e-03, 4.96209177e-05],\n",
       "           ...,\n",
       "           [1.57895754e-03, 4.22676513e-03, 2.76105537e-04, ...,\n",
       "            8.44836116e-01, 1.01958364e-02, 2.37342399e-02],\n",
       "           [1.80087015e-02, 8.08572397e-03, 1.57925338e-02, ...,\n",
       "            7.98472106e-01, 2.82614604e-02, 2.12398935e-02],\n",
       "           [3.31137858e-06, 6.89907902e-05, 2.98764571e-05, ...,\n",
       "            3.94694023e-02, 1.86055142e-03, 9.56904829e-01]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 3.24202746e-01, 6.75797224e-01],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00]]],\n",
       "  \n",
       "  \n",
       "         [[[2.05114558e-02, 7.40826666e-01, 5.51147908e-02, ...,\n",
       "            2.03559585e-02, 1.32982887e-03, 7.93562364e-03],\n",
       "           [9.94811859e-03, 6.85636222e-01, 7.57161155e-02, ...,\n",
       "            1.62990596e-02, 1.97577104e-02, 1.29079400e-03],\n",
       "           [8.68227556e-02, 1.75354660e-01, 5.73689900e-02, ...,\n",
       "            6.41120877e-03, 7.22804572e-04, 3.14021185e-02],\n",
       "           ...,\n",
       "           [1.23921828e-02, 4.52461094e-02, 4.96570952e-03, ...,\n",
       "            1.04122162e-01, 2.55483329e-01, 5.52254021e-01],\n",
       "           [5.32781647e-04, 8.66681570e-04, 3.44800792e-04, ...,\n",
       "            5.95239550e-02, 4.65978868e-02, 8.64472270e-01],\n",
       "           [1.08751301e-02, 2.07468979e-02, 2.40744645e-04, ...,\n",
       "            5.01876883e-03, 2.87930947e-02, 8.74871433e-01]],\n",
       "  \n",
       "          [[0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00]],\n",
       "  \n",
       "          [[0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            2.65922789e-02, 0.00000000e+00, 9.73407745e-01],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[6.27146482e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 3.72853518e-01],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[3.79833400e-01, 6.20166600e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 8.71815920e-01, 1.28184110e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 9.80556548e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00]]],\n",
       "  \n",
       "  \n",
       "         [[[0.00000000e+00, 4.04745853e-03, 9.12184827e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 9.30356443e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.94302481e-02, 9.00569737e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            2.89748926e-02, 0.00000000e+00, 9.71025109e-01],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.92389096e-04, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 9.99807656e-01]],\n",
       "  \n",
       "          [[4.96650845e-01, 2.91162223e-01, 5.01536252e-03, ...,\n",
       "            2.78118961e-02, 2.29335995e-03, 8.18867702e-03],\n",
       "           [1.98120162e-01, 7.90149212e-01, 2.15260501e-04, ...,\n",
       "            2.37881119e-04, 1.78404260e-08, 1.12188626e-02],\n",
       "           [3.89645435e-02, 9.37604785e-01, 2.83509796e-03, ...,\n",
       "            3.09340819e-03, 1.33355271e-09, 8.50920100e-04],\n",
       "           ...,\n",
       "           [1.80677767e-03, 1.48180827e-01, 1.05852764e-10, ...,\n",
       "            2.62268295e-04, 2.96568195e-03, 4.24911786e-06],\n",
       "           [1.50492036e-04, 7.68245161e-02, 0.00000000e+00, ...,\n",
       "            3.84402603e-01, 2.56440192e-01, 8.77899826e-02],\n",
       "           [7.28557659e-09, 3.43563072e-02, 7.74434628e-10, ...,\n",
       "            6.73262961e-03, 5.34525737e-02, 9.05453980e-01]],\n",
       "  \n",
       "          [[1.83378849e-02, 1.53309256e-01, 3.68544869e-02, ...,\n",
       "            1.98661140e-03, 7.26675941e-03, 2.84402631e-03],\n",
       "           [1.18323704e-02, 1.73860528e-02, 2.72165146e-02, ...,\n",
       "            5.59988692e-02, 7.54580786e-03, 6.51941821e-03],\n",
       "           [3.94601747e-02, 6.52390569e-02, 8.33434835e-02, ...,\n",
       "            9.75313503e-03, 2.05103448e-03, 6.74741482e-03],\n",
       "           ...,\n",
       "           [2.36340020e-05, 3.59424916e-06, 3.09551251e-03, ...,\n",
       "            9.76676047e-02, 4.73834842e-01, 3.85041177e-01],\n",
       "           [3.39393949e-07, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.14930153e-01, 1.91641733e-01, 6.67369545e-01],\n",
       "           [4.17280719e-02, 2.09373962e-02, 4.24822373e-03, ...,\n",
       "            3.35228413e-01, 1.19655319e-01, 1.98028043e-01]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[4.02586281e-01, 2.24364638e-01, 8.05555377e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.16321944e-01],\n",
       "           [4.93068427e-01, 3.03667337e-01, 1.72882434e-02, ...,\n",
       "            1.10680057e-05, 0.00000000e+00, 8.58725756e-02],\n",
       "           [3.36281121e-01, 3.84707600e-01, 9.56702158e-02, ...,\n",
       "            9.43740737e-03, 0.00000000e+00, 1.92198791e-02],\n",
       "           ...,\n",
       "           [0.00000000e+00, 1.72052104e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 3.81094396e-05, 9.34078917e-03],\n",
       "           [3.73877678e-03, 3.86066362e-02, 7.07809741e-05, ...,\n",
       "            1.31919384e-01, 9.72971146e-04, 2.99459547e-02],\n",
       "           [1.66357600e-03, 4.03482169e-02, 0.00000000e+00, ...,\n",
       "            1.82026148e-01, 2.37336338e-01, 1.97689250e-01]],\n",
       "  \n",
       "          [[6.27036393e-02, 5.39846420e-02, 2.95692347e-02, ...,\n",
       "            1.74656436e-01, 1.42425066e-02, 2.32244916e-02],\n",
       "           [2.22634748e-01, 9.83033031e-02, 8.77915174e-02, ...,\n",
       "            6.43459931e-02, 2.34075896e-02, 6.43206760e-02],\n",
       "           [2.86472857e-01, 1.06234677e-01, 2.84212321e-01, ...,\n",
       "            1.45978816e-02, 3.22441235e-02, 3.15718949e-02],\n",
       "           ...,\n",
       "           [3.21080014e-02, 3.35310474e-02, 5.22830337e-03, ...,\n",
       "            2.03401297e-02, 9.60478187e-02, 2.70514712e-02],\n",
       "           [3.29818092e-02, 1.76666938e-02, 9.06695612e-04, ...,\n",
       "            2.55961493e-02, 3.76809277e-02, 3.86910513e-03],\n",
       "           [5.73724508e-02, 8.28989297e-02, 7.44552305e-03, ...,\n",
       "            1.68380991e-01, 1.14449084e-01, 1.36823595e-01]],\n",
       "  \n",
       "          [[8.01305592e-01, 8.74591544e-02, 0.00000000e+00, ...,\n",
       "            3.30336508e-03, 4.47911909e-04, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 4.19255644e-02, 9.58074450e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            6.70932233e-01, 2.11365268e-01, 8.20089206e-02],\n",
       "           [1.25661623e-02, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.73308459e-02, 7.62218013e-02, 8.00314665e-01],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.00000000e+00]]],\n",
       "  \n",
       "  \n",
       "         [[[3.81833464e-01, 4.80799451e-02, 1.45005425e-02, ...,\n",
       "            3.61520867e-03, 7.07101151e-02, 3.40130962e-02],\n",
       "           [4.78460342e-02, 5.29297471e-01, 1.94325410e-02, ...,\n",
       "            2.27775332e-02, 2.66136155e-02, 1.92384839e-01],\n",
       "           [1.11988895e-01, 1.63677692e-01, 3.82801771e-01, ...,\n",
       "            1.85565799e-02, 4.08797339e-02, 1.29721522e-01],\n",
       "           ...,\n",
       "           [3.47136036e-02, 3.48064140e-03, 3.61025855e-02, ...,\n",
       "            2.80039161e-01, 4.98388745e-02, 1.97278112e-02],\n",
       "           [5.70492372e-02, 5.50587513e-02, 6.63136970e-03, ...,\n",
       "            3.77739705e-02, 3.10979187e-01, 6.79061040e-02],\n",
       "           [6.68309405e-02, 1.78768650e-01, 2.23499984e-02, ...,\n",
       "            1.36064980e-02, 1.15530521e-01, 3.92948627e-01]],\n",
       "  \n",
       "          [[1.16168737e-01, 2.79898196e-01, 7.50292540e-02, ...,\n",
       "            7.39745349e-02, 8.93101934e-03, 0.00000000e+00],\n",
       "           [9.18131843e-02, 6.71565950e-01, 3.17496657e-02, ...,\n",
       "            1.10830506e-02, 1.82277092e-03, 2.22857599e-03],\n",
       "           [3.25469822e-02, 9.40803587e-01, 1.09170210e-02, ...,\n",
       "            0.00000000e+00, 3.07429302e-03, 1.33743987e-03],\n",
       "           ...,\n",
       "           [6.46319968e-05, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            4.38456163e-02, 1.23430947e-02, 1.31964628e-02],\n",
       "           [3.71072703e-04, 5.43068629e-03, 0.00000000e+00, ...,\n",
       "            8.48964155e-02, 0.00000000e+00, 1.34462272e-04],\n",
       "           [0.00000000e+00, 9.19507667e-02, 0.00000000e+00, ...,\n",
       "            7.47127295e-01, 8.79396033e-03, 7.26449564e-02]],\n",
       "  \n",
       "          [[3.29028487e-01, 2.64655128e-02, 9.57701355e-03, ...,\n",
       "            1.01733826e-01, 1.17611118e-01, 8.85726213e-02],\n",
       "           [2.70243753e-02, 4.94325876e-01, 1.20602354e-01, ...,\n",
       "            6.19349740e-02, 7.43333204e-03, 2.43695721e-01],\n",
       "           [1.43803909e-01, 4.39252555e-01, 1.59203947e-01, ...,\n",
       "            2.70748697e-02, 3.77477743e-02, 1.62690535e-01],\n",
       "           ...,\n",
       "           [1.09761199e-02, 9.53552350e-02, 4.98243943e-02, ...,\n",
       "            1.44287810e-01, 2.39294115e-02, 3.03445533e-02],\n",
       "           [3.56975421e-02, 1.60319135e-01, 2.76192781e-02, ...,\n",
       "            2.13939268e-02, 9.55212303e-03, 8.72631650e-03],\n",
       "           [1.63221866e-01, 3.21750253e-01, 7.97534436e-02, ...,\n",
       "            5.18743768e-02, 5.57201616e-02, 1.31824747e-01]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[6.32351100e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[7.62939870e-01, 2.37060100e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.18743348e-01, 1.81256697e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.25698999e-01, 5.73463500e-01, 3.00837576e-01]],\n",
       "  \n",
       "          [[5.97909987e-02, 3.84004451e-02, 1.54804634e-02, ...,\n",
       "            2.67115813e-02, 1.45103589e-01, 3.90300810e-01],\n",
       "           [1.16355635e-01, 4.54850793e-02, 3.55016142e-02, ...,\n",
       "            2.60560308e-02, 8.56843218e-02, 1.07477240e-01],\n",
       "           [1.42886475e-01, 2.83690039e-02, 7.17685521e-02, ...,\n",
       "            7.34106172e-03, 8.56610686e-02, 9.21240225e-02],\n",
       "           ...,\n",
       "           [1.09284818e-01, 5.76916225e-02, 2.46406198e-02, ...,\n",
       "            6.51921406e-02, 1.52466998e-01, 1.03894241e-01],\n",
       "           [1.14052780e-01, 5.60636297e-02, 2.87858974e-02, ...,\n",
       "            4.41645309e-02, 8.26118067e-02, 1.70317218e-01],\n",
       "           [1.50584087e-01, 5.54041564e-02, 6.68742582e-02, ...,\n",
       "            2.27458850e-02, 9.60131511e-02, 5.41788079e-02]]],\n",
       "  \n",
       "  \n",
       "         [[[2.29830798e-02, 2.03058943e-01, 1.25074878e-01, ...,\n",
       "            1.25668722e-03, 5.86773036e-03, 7.43519887e-03],\n",
       "           [0.00000000e+00, 4.86950427e-02, 9.47558045e-01, ...,\n",
       "            3.74691375e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.21064307e-02, 4.99376118e-01, 3.83081079e-01, ...,\n",
       "            1.94671694e-02, 3.61992158e-02, 5.38354740e-04],\n",
       "           ...,\n",
       "           [5.57623982e-01, 4.98999935e-03, 2.26702570e-04, ...,\n",
       "            8.24470147e-02, 1.65877327e-01, 5.37567958e-02],\n",
       "           [1.41939506e-01, 6.52368069e-02, 2.95872018e-02, ...,\n",
       "            5.79789001e-03, 3.77760120e-02, 4.73820567e-01],\n",
       "           [2.04377640e-02, 9.27987620e-02, 7.56137252e-01, ...,\n",
       "            0.00000000e+00, 5.36097214e-03, 9.73323435e-02]],\n",
       "  \n",
       "          [[1.40507996e-01, 5.89403883e-02, 4.11106721e-02, ...,\n",
       "            6.41067028e-02, 8.33674595e-02, 3.27048711e-02],\n",
       "           [1.71857417e-01, 1.05102047e-01, 8.97856057e-02, ...,\n",
       "            6.51594624e-02, 1.31619260e-01, 1.78321049e-01],\n",
       "           [6.39952049e-02, 1.05890051e-01, 7.79947117e-02, ...,\n",
       "            1.51998594e-01, 8.63368586e-02, 2.28547797e-01],\n",
       "           ...,\n",
       "           [1.26417905e-01, 4.45221476e-02, 9.41801071e-02, ...,\n",
       "            5.33063943e-03, 5.25388643e-02, 2.71941796e-02],\n",
       "           [1.08216248e-01, 2.49167562e-01, 1.01082057e-01, ...,\n",
       "            5.89130446e-02, 1.63740277e-01, 6.70412108e-02],\n",
       "           [1.03067890e-01, 2.55786777e-01, 1.30615532e-01, ...,\n",
       "            6.70761764e-02, 1.84723809e-01, 1.14640117e-01]],\n",
       "  \n",
       "          [[3.24173003e-01, 6.90986926e-04, 3.88327695e-04, ...,\n",
       "            0.00000000e+00, 7.77773187e-03, 0.00000000e+00],\n",
       "           [6.33439049e-02, 6.04646700e-03, 2.60903120e-01, ...,\n",
       "            9.66327556e-04, 6.75977499e-05, 3.79911391e-04],\n",
       "           [6.79492727e-02, 3.78515497e-02, 2.27409229e-01, ...,\n",
       "            1.59145836e-02, 5.69224730e-03, 1.57897286e-02],\n",
       "           ...,\n",
       "           [8.56796745e-03, 2.38783673e-06, 9.98258020e-06, ...,\n",
       "            1.39519930e-01, 7.08081424e-01, 3.08598648e-03],\n",
       "           [1.82378203e-01, 1.55781815e-03, 6.52148992e-06, ...,\n",
       "            1.39592305e-01, 1.62225142e-02, 2.89351791e-02],\n",
       "           [1.52962536e-01, 8.98928270e-02, 5.84327653e-02, ...,\n",
       "            7.63082430e-02, 4.05821484e-03, 8.87902230e-02]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[4.03701663e-02, 7.57344812e-02, 1.80739481e-02, ...,\n",
       "            2.10976065e-03, 1.13866003e-02, 7.77681638e-03],\n",
       "           [1.32641196e-01, 2.56385624e-01, 3.30533445e-01, ...,\n",
       "            1.42062618e-03, 1.34653702e-01, 9.06316489e-02],\n",
       "           [7.79807270e-02, 5.95062435e-01, 7.86407292e-02, ...,\n",
       "            1.60372030e-04, 6.26746342e-02, 4.41059610e-03],\n",
       "           ...,\n",
       "           [3.13270139e-03, 6.65840460e-04, 3.41772800e-03, ...,\n",
       "            1.88058228e-04, 3.17470394e-02, 5.53568780e-01],\n",
       "           [7.39581138e-03, 3.65975723e-02, 1.63794924e-02, ...,\n",
       "            8.35693181e-02, 9.10179764e-02, 3.91342521e-01],\n",
       "           [3.84723321e-02, 9.05889347e-02, 9.62887239e-03, ...,\n",
       "            7.86077813e-04, 3.17761242e-01, 2.74821728e-01]],\n",
       "  \n",
       "          [[4.14071679e-02, 7.03362003e-02, 2.58568764e-01, ...,\n",
       "            1.68531045e-01, 1.60062071e-02, 3.35426740e-02],\n",
       "           [1.74980074e-01, 2.38609105e-01, 2.13195384e-01, ...,\n",
       "            5.93266077e-02, 1.66797638e-02, 2.63250936e-02],\n",
       "           [1.47687495e-01, 2.09915638e-01, 1.93274572e-01, ...,\n",
       "            7.11737499e-02, 8.48456286e-03, 6.43841643e-03],\n",
       "           ...,\n",
       "           [5.44513091e-02, 2.61278991e-02, 2.66322792e-02, ...,\n",
       "            1.17093422e-01, 3.03649586e-02, 4.13429365e-02],\n",
       "           [1.23105444e-01, 1.13356216e-02, 2.95473933e-02, ...,\n",
       "            4.58379909e-02, 1.22174947e-02, 1.10802464e-02],\n",
       "           [1.25635028e-01, 3.08999959e-02, 6.64608702e-02, ...,\n",
       "            1.40579686e-01, 8.20815098e-03, 4.74866526e-03]],\n",
       "  \n",
       "          [[6.23948127e-02, 3.56806666e-02, 3.79792368e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.18053481e-02, 2.93984145e-01, 3.04932863e-01, ...,\n",
       "            2.39437888e-03, 2.13608295e-02, 1.70555934e-01],\n",
       "           [1.46356795e-03, 1.04046799e-01, 5.15181482e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 1.28853330e-02],\n",
       "           ...,\n",
       "           [1.39910253e-02, 0.00000000e+00, 5.75641580e-02, ...,\n",
       "            2.44064052e-02, 4.03750002e-01, 3.64183390e-04],\n",
       "           [2.32198536e-02, 3.83763909e-02, 1.06931925e-01, ...,\n",
       "            3.06231957e-02, 5.75322770e-02, 5.37482977e-01],\n",
       "           [1.94843505e-02, 3.06842715e-01, 2.19376862e-01, ...,\n",
       "            6.06470183e-03, 6.76140040e-02, 1.51418224e-01]]],\n",
       "  \n",
       "  \n",
       "         [[[5.17051741e-02, 1.43840471e-02, 3.08856815e-01, ...,\n",
       "            0.00000000e+00, 6.25053942e-01, 0.00000000e+00],\n",
       "           [2.87236392e-01, 1.13058418e-01, 2.66694605e-01, ...,\n",
       "            0.00000000e+00, 3.25762212e-01, 0.00000000e+00],\n",
       "           [7.34309182e-02, 2.40956664e-01, 2.48851389e-01, ...,\n",
       "            0.00000000e+00, 4.32773858e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.93791965e-03, 8.84907544e-02, 0.00000000e+00],\n",
       "           [3.45567279e-02, 5.64192748e-03, 9.44607705e-02, ...,\n",
       "            5.66957407e-02, 4.12316829e-01, 1.54709546e-02],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.80053024e-03, ...,\n",
       "            4.98352349e-02, 4.07458097e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[2.07688212e-01, 8.30329359e-02, 4.06134963e-01, ...,\n",
       "            0.00000000e+00, 2.62089640e-01, 1.95659720e-03],\n",
       "           [1.16049545e-02, 1.35044675e-05, 1.46599427e-01, ...,\n",
       "            2.35594362e-02, 6.16147637e-01, 6.85295254e-06],\n",
       "           [1.32648228e-03, 1.50045264e-04, 1.84278816e-01, ...,\n",
       "            3.97697091e-03, 7.73594260e-01, 3.32804921e-05],\n",
       "           ...,\n",
       "           [7.31781125e-04, 0.00000000e+00, 8.41629803e-02, ...,\n",
       "            1.47477705e-02, 8.69908392e-01, 2.70176970e-04],\n",
       "           [4.94204287e-04, 5.02616051e-04, 1.38106644e-01, ...,\n",
       "            8.56118500e-02, 6.11587107e-01, 1.51626254e-02],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.96130369e-02, ...,\n",
       "            7.90826455e-02, 6.99493885e-01, 2.11427032e-05]],\n",
       "  \n",
       "          [[2.31645927e-01, 2.55652666e-02, 1.83847785e-01, ...,\n",
       "            7.21604703e-03, 1.71939448e-01, 1.05889468e-02],\n",
       "           [4.93984148e-02, 2.21878886e-01, 2.41961375e-01, ...,\n",
       "            4.41757293e-04, 1.86871514e-01, 1.07590407e-01],\n",
       "           [2.87370477e-02, 7.93667585e-02, 3.01728427e-01, ...,\n",
       "            4.76454338e-03, 3.51982266e-01, 7.90525824e-02],\n",
       "           ...,\n",
       "           [4.64057754e-04, 6.89213863e-04, 3.89549769e-02, ...,\n",
       "            2.27739722e-01, 3.83451849e-01, 3.40489484e-02],\n",
       "           [1.54629396e-02, 2.66452506e-02, 9.27877277e-02, ...,\n",
       "            2.51111165e-02, 4.64239478e-01, 9.75229293e-02],\n",
       "           [5.20335510e-03, 1.25956079e-02, 6.31811842e-02, ...,\n",
       "            8.95384583e-05, 7.59337127e-01, 1.39649421e-01]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[2.40763128e-02, 7.44598955e-02, 2.26425231e-01, ...,\n",
       "            2.33330438e-03, 2.99445570e-01, 3.75504494e-02],\n",
       "           [3.28861773e-02, 1.22612946e-01, 3.32917243e-01, ...,\n",
       "            1.00287271e-03, 3.17220062e-01, 8.75601918e-02],\n",
       "           [4.05523255e-02, 1.48025692e-01, 4.47360367e-01, ...,\n",
       "            1.48608361e-03, 2.81710625e-01, 2.67468244e-02],\n",
       "           ...,\n",
       "           [7.95660017e-04, 3.04113695e-04, 1.71641093e-02, ...,\n",
       "            8.31312872e-03, 1.07413195e-01, 7.82501027e-02],\n",
       "           [2.02921629e-02, 4.61058542e-02, 1.87150419e-01, ...,\n",
       "            1.99472904e-02, 5.38728595e-01, 8.48664343e-02],\n",
       "           [1.44257136e-02, 2.57233046e-02, 1.42596483e-01, ...,\n",
       "            2.10913196e-02, 3.66220176e-01, 3.24997634e-01]],\n",
       "  \n",
       "          [[4.49396819e-02, 4.54757720e-01, 2.22841203e-01, ...,\n",
       "            0.00000000e+00, 7.44909272e-02, 5.88978764e-06],\n",
       "           [0.00000000e+00, 2.90117599e-03, 3.01585436e-01, ...,\n",
       "            0.00000000e+00, 1.80157915e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 3.35216243e-03, 2.85935968e-01, ...,\n",
       "            0.00000000e+00, 6.51178420e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 2.96011590e-03, ...,\n",
       "            2.82657740e-04, 6.24663711e-01, 3.48209172e-01],\n",
       "           [9.79226548e-04, 1.72769069e-05, 1.10565774e-01, ...,\n",
       "            0.00000000e+00, 8.03284883e-01, 7.73305967e-02],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.91495139e-02, ...,\n",
       "            0.00000000e+00, 9.76818979e-01, 4.03151941e-03]],\n",
       "  \n",
       "          [[4.73039178e-03, 1.71859190e-02, 7.02415630e-02, ...,\n",
       "            6.07707817e-03, 5.61854482e-01, 8.42793360e-02],\n",
       "           [9.25996713e-03, 2.35044509e-02, 7.30865821e-02, ...,\n",
       "            2.17854567e-02, 5.07224977e-01, 1.40574023e-01],\n",
       "           [3.11700278e-03, 4.73520020e-03, 4.46250774e-02, ...,\n",
       "            5.68983669e-04, 8.87530565e-01, 1.43168038e-02],\n",
       "           ...,\n",
       "           [2.36680880e-02, 2.92488411e-02, 9.36630741e-02, ...,\n",
       "            5.47179952e-02, 4.39451069e-01, 6.45738468e-03],\n",
       "           [4.60164575e-03, 2.97537213e-03, 2.81576551e-02, ...,\n",
       "            8.10998084e-04, 9.02823091e-01, 7.11766584e-03],\n",
       "           [9.70470533e-03, 3.36026177e-02, 9.10711586e-02, ...,\n",
       "            3.20010930e-02, 6.41979516e-01, 2.18309946e-02]]]],\n",
       "        dtype=float32),\n",
       "  'dec_self': array([[[[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.29730475e-01, 7.02695101e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.97018635e-01, 1.83496531e-03, 1.14639301e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [6.46508217e-01, 6.17933506e-03, 8.38423893e-03, ...,\n",
       "            3.18870880e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.35928255e-01, 6.08294271e-03, 1.20999273e-02, ...,\n",
       "            1.66702971e-01, 3.36054936e-02, 0.00000000e+00],\n",
       "           [2.65743405e-01, 1.37066748e-02, 3.20761651e-02, ...,\n",
       "            1.42889082e-01, 8.80984068e-02, 2.53113564e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.46412683e-01, 5.35873584e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [3.98436159e-01, 6.01563871e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            8.10689405e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.87030566e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.73054042e-03, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.07985817e-01, 8.90283585e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99761641e-01, 2.38357738e-04, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [2.55621289e-05, 6.70663774e-01, 3.29310596e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.98796641e-03, 5.03371060e-02, 6.92942217e-02, ...,\n",
       "            3.58367362e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.39354577e-03, 1.28068656e-01, 6.88062087e-02, ...,\n",
       "            4.97220596e-03, 2.59079563e-04, 0.00000000e+00],\n",
       "           [6.20535493e-01, 1.35891745e-03, 8.42087829e-05, ...,\n",
       "            8.57865885e-02, 1.54868543e-01, 3.73991691e-02]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.98416603e-01, 1.58333930e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.21061218e-01, 8.27466778e-04, 7.81113282e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [8.35790694e-01, 3.68813612e-03, 1.43618444e-02, ...,\n",
       "            6.14195783e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.44004357e-01, 1.43776933e-05, 2.20861693e-04, ...,\n",
       "            1.71910431e-02, 7.56367750e-04, 0.00000000e+00],\n",
       "           [7.10472107e-01, 1.45768048e-02, 7.29791261e-03, ...,\n",
       "            1.10292204e-01, 8.07715487e-03, 1.13581354e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.97576594e-01, 2.42337375e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.07045281e-01, 1.39683327e-02, 1.78986371e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [9.92530286e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.22283841e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.52529758e-02, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.04747009e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [2.36793980e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            6.70292377e-01, 8.07868764e-02, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 5.00683129e-01, 4.99316812e-01]]],\n",
       "  \n",
       "  \n",
       "         [[[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.83493447e-01, 1.65065359e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.15748513e-01, 1.07271180e-01, 7.69803151e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [9.65061247e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.24053282e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            5.64611852e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [3.02465558e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            5.98479927e-01, 9.28929746e-02, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.37004960e-01, 1.62994996e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [6.98245525e-01, 2.69140363e-01, 3.26140709e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.16283768e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.63322300e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.69943064e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            2.03317270e-01, 1.40870348e-01, 0.00000000e+00],\n",
       "           [8.36833268e-02, 3.79516138e-07, 0.00000000e+00, ...,\n",
       "            8.64398724e-04, 6.15919709e-01, 8.31166208e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.64080691e-01, 3.59193310e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.80172396e-01, 8.79443903e-03, 1.10331737e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [3.81804168e-01, 4.45225872e-02, 4.86417785e-02, ...,\n",
       "            3.46582457e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.52968144e-01, 3.54756191e-02, 2.94893906e-02, ...,\n",
       "            2.41512563e-02, 9.63410642e-03, 0.00000000e+00],\n",
       "           [1.82650596e-01, 5.95945977e-02, 2.15384979e-02, ...,\n",
       "            4.88070548e-02, 3.69052663e-02, 6.08797260e-02]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [3.25105846e-01, 6.74894154e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.43360269e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            5.66397049e-02, 0.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.26736295e-01, 7.32637122e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [3.32727969e-01, 5.95624260e-05, 1.51914777e-04, ...,\n",
       "            3.75042439e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [6.78766593e-02, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.03316140e-01, 2.91973352e-03, 0.00000000e+00],\n",
       "           [5.14109790e-01, 8.98225829e-02, 0.00000000e+00, ...,\n",
       "            1.31916476e-03, 2.19307607e-04, 2.33703782e-03]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.58501518e-01, 4.14984673e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.88543415e-01, 3.05349141e-01, 1.06107444e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.77579665e-01, 2.16808077e-02, 2.39158733e-04, ...,\n",
       "            1.95390843e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.98277906e-01, 1.21013299e-02, 5.56686602e-04, ...,\n",
       "            1.63235992e-01, 5.73296547e-02, 0.00000000e+00],\n",
       "           [1.17036946e-01, 1.00760432e-02, 4.45339736e-03, ...,\n",
       "            8.53517205e-02, 2.87821665e-02, 1.11097157e-01]]],\n",
       "  \n",
       "  \n",
       "         [[[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.98766005e-01, 1.23400858e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.11261940e-01, 4.88738000e-01, 3.65577080e-08, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [6.84786141e-01, 1.28190615e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [7.21504018e-02, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            7.39288449e-01, 8.58502463e-02, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 8.75560522e-01, 1.24439396e-01]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.80483294e-01, 1.95167065e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.47336495e-01, 2.94139013e-02, 2.32495293e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [5.59779584e-01, 1.05960118e-02, 3.75296315e-03, ...,\n",
       "            1.74885876e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.05172372e-01, 4.81486972e-03, 6.07335940e-03, ...,\n",
       "            1.54661581e-01, 4.84304415e-04, 0.00000000e+00],\n",
       "           [1.48551986e-01, 3.82787250e-02, 5.15441671e-02, ...,\n",
       "            1.77234963e-01, 1.08571369e-02, 3.43643781e-03]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.49684978e-01, 5.03150597e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.64443386e-01, 1.30780982e-02, 2.24785060e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [6.97954714e-01, 1.06183188e-02, 7.72303715e-03, ...,\n",
       "            7.89371692e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [7.05830097e-01, 1.08869961e-02, 7.74031878e-03, ...,\n",
       "            7.42443418e-03, 1.64511949e-02, 0.00000000e+00],\n",
       "           [1.24056168e-01, 5.12460098e-02, 2.42080912e-02, ...,\n",
       "            3.73204760e-02, 2.58593820e-02, 8.27411860e-02]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.86287653e-01, 1.37123903e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [6.78899467e-01, 5.90992114e-03, 1.64207813e-05, ...,\n",
       "            5.46621624e-04, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.67139244e-01, 2.95743067e-02, 1.63171804e-04, ...,\n",
       "            1.43964171e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.69438359e-02, 4.27876985e-05, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.62254620e-01, 1.37745410e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.40520370e-05, 0.00000000e+00, 9.99915957e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.99991834e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.99998987e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [7.02801347e-01, 2.35959655e-04, 0.00000000e+00, ...,\n",
       "            1.60791484e-11, 3.52344287e-05, 2.58114375e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.14719164e-01, 8.52808207e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.79796767e-01, 1.08673237e-03, 1.91165768e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [8.83518934e-01, 2.89954346e-06, 0.00000000e+00, ...,\n",
       "            1.58011949e-06, 0.00000000e+00, 0.00000000e+00],\n",
       "           [3.85455877e-01, 2.98053828e-06, 0.00000000e+00, ...,\n",
       "            1.01983577e-01, 7.19995180e-04, 0.00000000e+00],\n",
       "           [6.48724854e-01, 1.83929515e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00]]],\n",
       "  \n",
       "  \n",
       "         [[[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.71180934e-01, 8.28819096e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [2.30547230e-04, 0.00000000e+00, 9.99769509e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.97910976e-01, 1.36925897e-03, 0.00000000e+00],\n",
       "           [4.62643236e-01, 3.86611413e-04, 0.00000000e+00, ...,\n",
       "            1.75321545e-03, 5.05899973e-02, 2.17605383e-08]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.95189762e-01, 1.04810268e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.86856610e-01, 4.50716689e-02, 4.68071669e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [4.41357434e-01, 8.50621238e-03, 4.75242341e-05, ...,\n",
       "            2.47127633e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.48444837e-02, 1.07177777e-06, 0.00000000e+00, ...,\n",
       "            3.93597595e-03, 1.12974919e-01, 0.00000000e+00],\n",
       "           [3.45347732e-01, 2.95631198e-05, 1.80974473e-06, ...,\n",
       "            2.31490703e-04, 3.60825076e-03, 2.53816531e-03]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.39185500e-01, 6.08144291e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.88467515e-01, 1.14393644e-02, 9.31536706e-05, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [5.85997224e-01, 2.12429874e-02, 8.53773527e-05, ...,\n",
       "            6.36037672e-04, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.09917855e-01, 1.45712784e-02, 6.80411085e-06, ...,\n",
       "            8.73436045e-04, 8.03593014e-09, 0.00000000e+00],\n",
       "           [1.23832576e-01, 1.30438497e-02, 4.02756128e-03, ...,\n",
       "            1.37981749e-03, 1.57128496e-03, 7.78644299e-03]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.65242267e-01, 3.47577259e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.42367554e-01, 1.43208983e-03, 5.62004037e-02, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [7.67630637e-01, 1.24987988e-02, 5.52563695e-03, ...,\n",
       "            2.21272502e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.26363564e-01, 2.61439737e-02, 4.69115889e-03, ...,\n",
       "            2.02548541e-02, 6.98114140e-03, 0.00000000e+00],\n",
       "           [6.84105381e-02, 2.25018561e-02, 1.87045354e-02, ...,\n",
       "            1.33694988e-02, 1.18784411e-02, 5.49412705e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.95811880e-01, 4.18809382e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.98726070e-01, 0.00000000e+00, 1.27390295e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [4.59053993e-01, 2.83621531e-03, 0.00000000e+00, ...,\n",
       "            1.33496672e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.87179577e-02, 2.05202916e-04, 0.00000000e+00, ...,\n",
       "            6.93258464e-01, 3.62396939e-03, 0.00000000e+00],\n",
       "           [7.11331367e-02, 1.27266545e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.55057120e-01, 1.44942835e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [7.73677588e-01, 3.61811779e-02, 1.90141171e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [5.00248015e-01, 4.19610739e-03, 3.42096355e-05, ...,\n",
       "            3.34799066e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.54276204e-01, 2.50508892e-03, 9.14090051e-05, ...,\n",
       "            5.97679988e-02, 1.51431207e-02, 0.00000000e+00],\n",
       "           [2.70005226e-01, 5.72442897e-02, 1.87845118e-02, ...,\n",
       "            2.80581750e-02, 2.80044843e-02, 1.25221834e-01]]],\n",
       "  \n",
       "  \n",
       "         [[[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.90037978e-01, 9.96205211e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.92946419e-01, 1.04015882e-07, 8.07053506e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [4.39954847e-01, 8.32224850e-06, 1.86159195e-08, ...,\n",
       "            1.54196009e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.49553530e-08, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.99945462e-01, 5.44869763e-05, 0.00000000e+00],\n",
       "           [6.96840882e-01, 7.12171022e-04, 4.39414289e-04, ...,\n",
       "            6.47709845e-03, 0.00000000e+00, 8.75123125e-03]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99014020e-01, 9.85936727e-04, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.56207311e-01, 0.00000000e+00, 1.43792734e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [3.71860061e-03, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.65209957e-03, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            2.54753715e-04, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.50545073e-01, 2.18138080e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 4.93927160e-03]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.97770250e-01, 2.22975994e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.70885360e-01, 0.00000000e+00, 4.29114610e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [3.50779146e-01, 6.91176509e-04, 2.65797647e-03, ...,\n",
       "            1.78443819e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.71222728e-01, 3.28638358e-03, 1.83400989e-05, ...,\n",
       "            3.29313517e-01, 4.90127206e-02, 0.00000000e+00],\n",
       "           [6.90246522e-01, 4.90467474e-02, 6.14131568e-05, ...,\n",
       "            2.20430084e-05, 0.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.21262662e-01, 8.78737330e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.98216689e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [4.97002095e-01, 0.00000000e+00, 5.81841505e-07, ...,\n",
       "            3.58084410e-01, 1.11103870e-01, 0.00000000e+00],\n",
       "           [1.52218985e-04, 1.30439881e-09, 0.00000000e+00, ...,\n",
       "            1.61631033e-06, 1.33039486e-02, 9.86023545e-01]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.92436826e-01, 7.56315095e-03, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99761581e-01, 2.38452136e-04, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [3.88384871e-02, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.35091390e-03, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.62943935e-01, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            1.74507648e-01, 4.15715612e-02, 0.00000000e+00],\n",
       "           [5.35301447e-01, 1.70844396e-06, 0.00000000e+00, ...,\n",
       "            8.62384774e-03, 8.11250648e-04, 2.79186577e-01]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99349475e-01, 6.50479575e-04, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99733090e-01, 9.16241843e-05, 1.75342415e-04, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [9.97292757e-01, 4.80256276e-04, 2.19228127e-07, ...,\n",
       "            3.46504152e-07, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.28544879e-01, 2.82774046e-02, 6.13861675e-06, ...,\n",
       "            1.59041112e-04, 7.29699286e-06, 0.00000000e+00],\n",
       "           [9.68863964e-01, 3.57817928e-03, 1.72405489e-05, ...,\n",
       "            1.58442197e-06, 8.56068527e-06, 1.68578263e-05]]],\n",
       "  \n",
       "  \n",
       "         [[[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.79052281e-01, 1.20947666e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [7.40487245e-04, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            6.58642173e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.98531997e-01, 1.46798755e-03, 0.00000000e+00],\n",
       "           [5.77782132e-02, 4.24221889e-06, 1.28427439e-03, ...,\n",
       "            5.06176464e-02, 4.94119595e-04, 6.52335644e-01]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99957025e-01, 4.29687934e-05, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [8.87760520e-01, 1.12159014e-01, 8.05026357e-05, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [8.40305984e-02, 5.86470208e-07, 0.00000000e+00, ...,\n",
       "            7.14839041e-01, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.85989468e-03, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            9.77147400e-01, 1.22945232e-03, 0.00000000e+00],\n",
       "           [7.74575412e-01, 3.71522382e-02, 3.53368960e-04, ...,\n",
       "            2.91160191e-04, 2.80811332e-06, 5.23850322e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.71917510e-01, 2.80824807e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.91136068e-04, 9.99008894e-01, 2.62078418e-13, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [4.31143492e-03, 9.96949257e-06, 0.00000000e+00, ...,\n",
       "            4.41536456e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.79134068e-03, 5.77170022e-06, 0.00000000e+00, ...,\n",
       "            2.79604912e-01, 6.20551929e-02, 0.00000000e+00],\n",
       "           [3.69995892e-01, 8.61446001e-03, 3.04102339e-03, ...,\n",
       "            1.72840699e-03, 5.30167890e-04, 7.77572989e-02]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [6.20808125e-01, 3.76231641e-01, 2.96014524e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [4.39360887e-02, 8.90109368e-05, 3.19942721e-08, ...,\n",
       "            6.35282025e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [2.57117754e-05, 2.82375078e-12, 0.00000000e+00, ...,\n",
       "            9.94051754e-01, 6.03072753e-04, 0.00000000e+00],\n",
       "           [5.97713172e-01, 2.21162173e-03, 3.88274975e-06, ...,\n",
       "            3.05784401e-03, 2.14989384e-04, 1.58885811e-02]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.99826610e-01, 1.73369233e-04, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [5.71729727e-02, 9.39194441e-01, 3.63251311e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.27800876e-01, 1.13851717e-03, 1.10229252e-04, ...,\n",
       "            1.80230811e-02, 0.00000000e+00, 0.00000000e+00],\n",
       "           [6.17857337e-01, 4.93712677e-03, 2.33522337e-03, ...,\n",
       "            1.22919679e-02, 4.31512715e-03, 0.00000000e+00],\n",
       "           [1.68581173e-01, 1.01894815e-03, 4.65230143e-04, ...,\n",
       "            3.42342188e-03, 8.03006405e-04, 2.41322130e-01]],\n",
       "  \n",
       "          [[1.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [9.38397527e-01, 6.16024919e-02, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [3.60346511e-02, 1.37009756e-05, 9.63951588e-01, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [6.03511691e-01, 1.05230549e-06, 1.61867902e-07, ...,\n",
       "            3.33936943e-04, 0.00000000e+00, 0.00000000e+00],\n",
       "           [3.59296352e-02, 2.55251798e-04, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 5.19805745e-08, 0.00000000e+00],\n",
       "           [8.87462795e-01, 1.83462177e-03, 2.14596002e-04, ...,\n",
       "            0.00000000e+00, 5.23075187e-07, 7.04556238e-04]]]],\n",
       "        dtype=float32),\n",
       "  'dec_context': array([[[[7.66223311e-01, 2.31990069e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[4.32402819e-01, 9.00766477e-02, 2.38062255e-02, ...,\n",
       "            3.60515341e-03, 1.77811962e-02, 1.56163704e-03],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.82142984e-02, ...,\n",
       "            0.00000000e+00, 9.81785715e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 1.00000000e+00, 0.00000000e+00]],\n",
       "  \n",
       "          [[8.58017534e-04, 5.05161188e-05, 7.17579126e-02, ...,\n",
       "            2.16344633e-04, 9.12878096e-01, 1.52354318e-04],\n",
       "           [1.36319213e-04, 1.09799930e-06, 1.57048795e-02, ...,\n",
       "            1.53145584e-06, 9.83305156e-01, 1.99896320e-07],\n",
       "           [1.05552695e-04, 4.66218125e-06, 3.40000577e-02, ...,\n",
       "            1.46261186e-07, 9.62444305e-01, 2.73842090e-07],\n",
       "           ...,\n",
       "           [6.41684237e-05, 6.98021267e-07, 2.50535589e-02, ...,\n",
       "            6.37866542e-05, 9.69790459e-01, 2.66114785e-05],\n",
       "           [3.14032841e-05, 3.91170232e-07, 2.50770263e-02, ...,\n",
       "            1.30896651e-05, 9.70637321e-01, 1.92621646e-05],\n",
       "           [1.93762953e-05, 7.51955099e-07, 2.71142963e-02, ...,\n",
       "            2.67016112e-05, 9.66924429e-01, 8.02855175e-06]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[3.52071933e-02, 2.62003532e-03, 1.41921446e-01, ...,\n",
       "            7.87918107e-04, 6.97236657e-01, 1.99589804e-02],\n",
       "           [5.13100147e-01, 1.29351588e-02, 2.00003698e-01, ...,\n",
       "            3.01502932e-05, 2.11502180e-01, 4.59746865e-04],\n",
       "           [2.73607176e-04, 2.52746504e-05, 1.14301801e-01, ...,\n",
       "            2.40371864e-05, 8.78275454e-01, 3.35732184e-05],\n",
       "           ...,\n",
       "           [7.82462885e-04, 5.28684068e-05, 4.36194614e-02, ...,\n",
       "            5.48721873e-04, 8.89870167e-01, 1.16821760e-02],\n",
       "           [3.41939536e-04, 2.53911508e-04, 3.60437483e-02, ...,\n",
       "            6.07738737e-04, 8.81815076e-01, 6.67609200e-02],\n",
       "           [7.11623579e-05, 4.50760990e-06, 7.84028098e-02, ...,\n",
       "            4.93572617e-04, 8.84532750e-01, 2.41322021e-04]],\n",
       "  \n",
       "          [[1.68713147e-03, 2.99675129e-02, 1.23084977e-01, ...,\n",
       "            5.26394416e-03, 6.59063458e-01, 1.05778933e-01],\n",
       "           [2.20196083e-01, 6.99752495e-02, 7.58965239e-02, ...,\n",
       "            1.56539027e-02, 3.00169170e-01, 1.00669540e-01],\n",
       "           [4.19066139e-02, 2.84752320e-03, 8.46020579e-02, ...,\n",
       "            2.81687418e-04, 8.20061803e-01, 2.64979387e-03],\n",
       "           ...,\n",
       "           [1.31926325e-03, 2.71246128e-04, 7.06341043e-02, ...,\n",
       "            7.29546400e-06, 9.16703522e-01, 1.19620323e-04],\n",
       "           [1.37355761e-03, 1.36046598e-04, 4.11071405e-02, ...,\n",
       "            1.20285222e-05, 9.48425174e-01, 8.61768611e-04],\n",
       "           [1.50300274e-02, 5.08484663e-03, 1.48955047e-01, ...,\n",
       "            5.38672041e-03, 5.20728946e-01, 1.72133720e-03]],\n",
       "  \n",
       "          [[2.36627348e-02, 2.55728103e-02, 1.29480496e-01, ...,\n",
       "            8.84206872e-03, 6.56021953e-01, 3.57996486e-02],\n",
       "           [6.58889189e-02, 5.48519641e-02, 1.25074789e-01, ...,\n",
       "            3.74721712e-03, 4.10886794e-01, 4.05111909e-02],\n",
       "           [9.25702695e-03, 1.52311157e-02, 2.02501073e-01, ...,\n",
       "            1.01850759e-02, 6.88214362e-01, 6.34763809e-03],\n",
       "           ...,\n",
       "           [2.88795363e-02, 1.12488670e-02, 9.63373482e-02, ...,\n",
       "            2.58651301e-02, 6.23269677e-01, 1.34989265e-02],\n",
       "           [8.28647614e-03, 4.24336595e-03, 1.15002498e-01, ...,\n",
       "            3.57390195e-02, 7.54142761e-01, 2.46929354e-03],\n",
       "           [8.58800486e-03, 2.13344465e-03, 8.52948949e-02, ...,\n",
       "            1.87396318e-01, 5.49022555e-01, 1.24895126e-02]]],\n",
       "  \n",
       "  \n",
       "         [[[9.70752388e-02, 3.23800445e-02, 2.32025266e-01, ...,\n",
       "            1.83594253e-04, 6.21618927e-01, 6.54899108e-04],\n",
       "           [4.09258604e-01, 4.91262525e-01, 2.82040518e-02, ...,\n",
       "            0.00000000e+00, 3.10677625e-02, 6.89704338e-09],\n",
       "           [3.21124494e-02, 2.19497100e-01, 5.09787560e-01, ...,\n",
       "            1.47257140e-07, 7.10735694e-02, 2.07151925e-06],\n",
       "           ...,\n",
       "           [4.96774854e-04, 5.44898398e-03, 1.52387992e-01, ...,\n",
       "            1.75391661e-03, 7.73595929e-01, 1.39801559e-04],\n",
       "           [1.21211540e-03, 1.61954004e-03, 9.38265100e-02, ...,\n",
       "            8.09284742e-04, 8.45381916e-01, 3.12861614e-03],\n",
       "           [1.12283463e-02, 1.12184102e-03, 4.70006317e-02, ...,\n",
       "            3.87127809e-02, 3.42789471e-01, 8.14957079e-03]],\n",
       "  \n",
       "          [[5.31742536e-03, 2.84452108e-03, 2.63378561e-01, ...,\n",
       "            8.90814059e-04, 6.84671044e-01, 5.83412079e-03],\n",
       "           [6.24247134e-01, 1.16033969e-03, 3.29089165e-02, ...,\n",
       "            2.84441793e-03, 6.03075586e-02, 1.30851731e-05],\n",
       "           [4.73019918e-06, 1.52879693e-02, 4.73073632e-01, ...,\n",
       "            3.10215415e-14, 5.11562049e-01, 3.78905327e-07],\n",
       "           ...,\n",
       "           [3.57718927e-05, 2.81011016e-04, 2.24138379e-01, ...,\n",
       "            1.24745406e-04, 7.26599872e-01, 2.35843360e-02],\n",
       "           [2.18785844e-05, 1.85039025e-04, 1.38023794e-01, ...,\n",
       "            7.89848994e-03, 7.83554256e-01, 1.49832536e-02],\n",
       "           [4.91849672e-09, 3.09775787e-05, 1.21022612e-01, ...,\n",
       "            4.37336072e-04, 8.63008440e-01, 3.04156658e-03]],\n",
       "  \n",
       "          [[1.95411555e-02, 2.71781231e-04, 1.38006032e-01, ...,\n",
       "            2.30228998e-05, 8.15864146e-01, 8.66844493e-05],\n",
       "           [6.17937267e-01, 5.54176583e-12, 9.41006839e-03, ...,\n",
       "            3.82360837e-14, 3.56210768e-01, 0.00000000e+00],\n",
       "           [1.70802581e-13, 9.99802828e-01, 1.96962850e-04, ...,\n",
       "            0.00000000e+00, 2.35260686e-07, 0.00000000e+00],\n",
       "           ...,\n",
       "           [7.66776095e-04, 7.79736365e-06, 8.20755772e-03, ...,\n",
       "            2.64822711e-06, 1.24454014e-01, 8.20315254e-05],\n",
       "           [1.67108641e-03, 5.63380752e-07, 7.25275502e-02, ...,\n",
       "            0.00000000e+00, 6.12039387e-01, 2.06005236e-04],\n",
       "           [2.79077154e-04, 0.00000000e+00, 1.11835427e-03, ...,\n",
       "            7.18899901e-06, 9.38790664e-02, 3.02718384e-09]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[6.66026631e-03, 4.14341484e-04, 1.88677698e-01, ...,\n",
       "            4.93790212e-05, 7.95615017e-01, 1.18674485e-04],\n",
       "           [9.90779400e-02, 3.00744013e-03, 6.43988848e-02, ...,\n",
       "            3.57237906e-04, 8.12726974e-01, 3.57300363e-04],\n",
       "           [9.28291456e-07, 1.55387847e-02, 7.88138509e-01, ...,\n",
       "            0.00000000e+00, 1.93697110e-01, 2.95912061e-04],\n",
       "           ...,\n",
       "           [3.81031734e-10, 5.16767341e-06, 1.65418357e-01, ...,\n",
       "            1.04478961e-04, 8.23483109e-01, 2.60325737e-06],\n",
       "           [0.00000000e+00, 0.00000000e+00, 8.54881778e-02, ...,\n",
       "            3.43158245e-05, 9.06053782e-01, 2.53286885e-07],\n",
       "           [6.72000260e-06, 6.99827488e-11, 3.50833423e-02, ...,\n",
       "            1.34772400e-03, 8.30486059e-01, 3.19530216e-07]],\n",
       "  \n",
       "          [[6.29566889e-03, 5.40160318e-06, 1.68061644e-01, ...,\n",
       "            0.00000000e+00, 8.20504367e-01, 0.00000000e+00],\n",
       "           [7.82415032e-01, 4.67193313e-03, 9.02071968e-03, ...,\n",
       "            0.00000000e+00, 1.97721928e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 7.85691738e-01, ...,\n",
       "            0.00000000e+00, 2.14308277e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.03085682e-01, ...,\n",
       "            0.00000000e+00, 8.93713534e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.29924370e-02, ...,\n",
       "            0.00000000e+00, 9.87004876e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.39456044e-03, ...,\n",
       "            0.00000000e+00, 9.86696661e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[3.11543904e-02, 2.31189728e-02, 1.84802249e-01, ...,\n",
       "            4.46549617e-03, 6.41873658e-01, 1.65202115e-02],\n",
       "           [9.20199901e-02, 3.61318253e-02, 1.77020445e-01, ...,\n",
       "            5.08731464e-04, 4.93065774e-01, 1.88863222e-02],\n",
       "           [4.92249131e-02, 3.95709202e-02, 2.33277589e-01, ...,\n",
       "            6.58917334e-03, 4.51340526e-01, 6.48346469e-02],\n",
       "           ...,\n",
       "           [1.21368961e-02, 6.83454145e-03, 1.33227184e-01, ...,\n",
       "            9.49062221e-03, 5.47894537e-01, 1.34664569e-02],\n",
       "           [1.17917545e-02, 2.69659958e-03, 1.00396127e-01, ...,\n",
       "            4.07044543e-03, 5.81586957e-01, 7.34832324e-03],\n",
       "           [3.19169015e-02, 2.18163966e-03, 1.27319083e-01, ...,\n",
       "            2.03579124e-02, 5.00246167e-01, 2.13032216e-02]]],\n",
       "  \n",
       "  \n",
       "         [[[1.30492628e-01, 1.85452402e-03, 1.44587904e-01, ...,\n",
       "            1.16099785e-04, 6.24521613e-01, 1.80507908e-04],\n",
       "           [9.61937308e-02, 7.13909743e-03, 1.33191735e-01, ...,\n",
       "            2.29053199e-09, 3.70433748e-01, 0.00000000e+00],\n",
       "           [5.75424347e-04, 1.73409171e-02, 6.64332151e-01, ...,\n",
       "            0.00000000e+00, 3.17678601e-01, 1.13165297e-05],\n",
       "           ...,\n",
       "           [3.11744050e-03, 8.10831055e-11, 9.73285288e-02, ...,\n",
       "            6.25585911e-12, 8.84942055e-01, 2.56662549e-08],\n",
       "           [1.65146776e-06, 0.00000000e+00, 2.60782409e-02, ...,\n",
       "            0.00000000e+00, 9.73026097e-01, 0.00000000e+00],\n",
       "           [6.73114528e-06, 0.00000000e+00, 6.38879463e-03, ...,\n",
       "            0.00000000e+00, 9.92094517e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[3.82794626e-02, 1.85484644e-02, 1.99748278e-01, ...,\n",
       "            1.24126126e-03, 6.36446178e-01, 1.13563892e-02],\n",
       "           [1.14886671e-01, 6.72372105e-03, 1.90651327e-01, ...,\n",
       "            2.37381013e-04, 3.68841439e-01, 9.87415202e-04],\n",
       "           [8.11210461e-03, 4.39623743e-03, 4.46721226e-01, ...,\n",
       "            5.72852623e-05, 5.29971540e-01, 7.91224418e-04],\n",
       "           ...,\n",
       "           [2.40240991e-03, 2.42824759e-03, 2.60059237e-01, ...,\n",
       "            4.86845104e-03, 6.28432274e-01, 5.46025520e-04],\n",
       "           [8.35724000e-04, 3.14833997e-05, 7.28847310e-02, ...,\n",
       "            3.20395199e-03, 8.13595951e-01, 9.50868800e-03],\n",
       "           [1.00828104e-01, 9.02325809e-02, 1.47800058e-01, ...,\n",
       "            5.04308380e-03, 2.12956563e-01, 3.20088714e-02]],\n",
       "  \n",
       "          [[4.02350754e-01, 1.49213942e-02, 1.24005020e-01, ...,\n",
       "            1.09046137e-04, 2.51138747e-01, 1.47240735e-08],\n",
       "           [3.12550217e-01, 4.98706847e-03, 3.84378713e-03, ...,\n",
       "            0.00000000e+00, 2.31651543e-03, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 7.25477636e-02, ...,\n",
       "            0.00000000e+00, 9.27452207e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 7.13957148e-03, ...,\n",
       "            2.01329897e-07, 9.90085840e-01, 0.00000000e+00],\n",
       "           [6.14932619e-11, 0.00000000e+00, 1.19343707e-02, ...,\n",
       "            1.08783794e-07, 9.85777855e-01, 5.19544407e-10],\n",
       "           [2.54884944e-03, 0.00000000e+00, 4.42791469e-02, ...,\n",
       "            6.28958587e-05, 9.08130646e-01, 7.34480796e-04]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[1.52108092e-02, 9.70502151e-05, 1.92024022e-01, ...,\n",
       "            3.84181223e-18, 7.73700655e-01, 8.07991659e-04],\n",
       "           [5.09364307e-01, 1.58089861e-05, 1.09397888e-01, ...,\n",
       "            0.00000000e+00, 3.10577452e-01, 0.00000000e+00],\n",
       "           [1.00858852e-05, 3.77498716e-01, 4.65668738e-01, ...,\n",
       "            0.00000000e+00, 1.56822413e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 1.74079901e-06, 3.94391119e-02, ...,\n",
       "            0.00000000e+00, 1.84126839e-01, 2.19491039e-06],\n",
       "           [2.99405539e-04, 0.00000000e+00, 7.21432120e-02, ...,\n",
       "            0.00000000e+00, 4.92659569e-01, 0.00000000e+00],\n",
       "           [7.73162537e-05, 0.00000000e+00, 2.60160882e-02, ...,\n",
       "            4.91771207e-04, 1.97484374e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[2.72391409e-01, 1.38942748e-01, 1.24743029e-01, ...,\n",
       "            2.57863221e-03, 2.71992445e-01, 1.48838805e-02],\n",
       "           [6.06639273e-02, 2.46848837e-01, 5.92814945e-02, ...,\n",
       "            5.98806480e-04, 1.28476143e-01, 1.87418330e-03],\n",
       "           [4.89609838e-02, 1.73218455e-02, 2.59802163e-01, ...,\n",
       "            1.32625445e-03, 2.62802988e-01, 2.82083591e-03],\n",
       "           ...,\n",
       "           [7.59703852e-03, 2.54209409e-03, 1.71541676e-01, ...,\n",
       "            1.28568755e-02, 6.73151970e-01, 3.50813288e-03],\n",
       "           [5.70950098e-03, 4.27609368e-04, 1.10056691e-01, ...,\n",
       "            3.45063140e-03, 8.37293863e-01, 8.19599663e-04],\n",
       "           [3.29347700e-02, 9.74690483e-04, 8.83206651e-02, ...,\n",
       "            9.75713192e-05, 8.73677552e-01, 5.26826829e-04]],\n",
       "  \n",
       "          [[4.05667648e-02, 1.72750722e-03, 2.62397707e-01, ...,\n",
       "            2.62247668e-10, 6.86171889e-01, 1.22005062e-03],\n",
       "           [5.92955887e-01, 4.04103041e-01, 2.28937133e-05, ...,\n",
       "            0.00000000e+00, 1.19563774e-03, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 6.61421835e-01, ...,\n",
       "            0.00000000e+00, 3.38578135e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 4.71662581e-02, ...,\n",
       "            0.00000000e+00, 9.52833712e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 2.10658554e-02, ...,\n",
       "            0.00000000e+00, 9.78934109e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 3.31145339e-03, ...,\n",
       "            0.00000000e+00, 9.88468289e-01, 4.53558424e-03]]],\n",
       "  \n",
       "  \n",
       "         [[[1.06364347e-01, 2.29507964e-02, 2.24986553e-01, ...,\n",
       "            0.00000000e+00, 5.76459467e-01, 5.09115169e-03],\n",
       "           [3.93826738e-02, 7.10988164e-01, 2.07810745e-01, ...,\n",
       "            0.00000000e+00, 2.58147754e-02, 8.91849822e-07],\n",
       "           [0.00000000e+00, 2.43373161e-05, 6.83198392e-01, ...,\n",
       "            0.00000000e+00, 3.16777200e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.35725111e-07, 0.00000000e+00, 1.37971908e-01, ...,\n",
       "            2.80812146e-05, 8.57978582e-01, 0.00000000e+00],\n",
       "           [5.32122840e-07, 0.00000000e+00, 4.37018164e-02, ...,\n",
       "            4.93187224e-03, 8.64544094e-01, 0.00000000e+00],\n",
       "           [1.24292134e-03, 0.00000000e+00, 2.76408922e-02, ...,\n",
       "            0.00000000e+00, 6.84443474e-01, 1.25454855e-04]],\n",
       "  \n",
       "          [[2.92917378e-02, 6.21638319e-05, 9.77973491e-02, ...,\n",
       "            1.61251332e-08, 8.37714195e-01, 2.60794945e-06],\n",
       "           [1.28955528e-01, 4.75336099e-04, 4.91200536e-02, ...,\n",
       "            0.00000000e+00, 3.60369921e-01, 0.00000000e+00],\n",
       "           [1.05080469e-08, 1.13142922e-03, 7.62674093e-01, ...,\n",
       "            0.00000000e+00, 2.36194536e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.43945140e-03, 0.00000000e+00, 1.25565708e-01, ...,\n",
       "            0.00000000e+00, 5.84681213e-01, 0.00000000e+00],\n",
       "           [2.91791232e-03, 0.00000000e+00, 8.49027783e-02, ...,\n",
       "            5.18947636e-05, 8.23593855e-01, 1.93120013e-05],\n",
       "           [1.24428584e-06, 0.00000000e+00, 6.42994642e-02, ...,\n",
       "            0.00000000e+00, 9.35696363e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[1.91537991e-01, 3.15346383e-02, 1.22421056e-01, ...,\n",
       "            2.22881908e-06, 2.72165000e-01, 0.00000000e+00],\n",
       "           [1.99681148e-02, 1.98665621e-05, 4.67979116e-03, ...,\n",
       "            0.00000000e+00, 1.77037790e-02, 0.00000000e+00],\n",
       "           [1.01632997e-02, 0.00000000e+00, 2.11132184e-01, ...,\n",
       "            0.00000000e+00, 5.60978591e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [8.64196045e-06, 0.00000000e+00, 3.72321606e-02, ...,\n",
       "            0.00000000e+00, 9.61687922e-01, 0.00000000e+00],\n",
       "           [2.20921379e-06, 0.00000000e+00, 3.76895182e-02, ...,\n",
       "            1.10966739e-05, 9.48969960e-01, 0.00000000e+00],\n",
       "           [2.35888967e-03, 0.00000000e+00, 4.35997136e-02, ...,\n",
       "            6.73500108e-05, 9.44183946e-01, 1.10212989e-12]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[2.13283792e-01, 4.28908542e-02, 1.56573176e-01, ...,\n",
       "            4.80976480e-04, 3.67728531e-01, 4.65745153e-03],\n",
       "           [3.04986015e-02, 3.29453468e-01, 3.60652417e-01, ...,\n",
       "            0.00000000e+00, 1.60931736e-01, 2.98555551e-06],\n",
       "           [4.54426568e-04, 3.56623298e-03, 4.12717998e-01, ...,\n",
       "            0.00000000e+00, 5.68773568e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [2.68742815e-02, 1.09783141e-03, 1.63320720e-01, ...,\n",
       "            2.85444956e-04, 7.37671435e-01, 1.03982444e-07],\n",
       "           [3.28432396e-02, 3.46956170e-07, 1.17775075e-01, ...,\n",
       "            1.76283735e-04, 7.86473572e-01, 4.55090412e-06],\n",
       "           [5.88405848e-01, 5.20150596e-03, 4.06486280e-02, ...,\n",
       "            8.05336516e-04, 2.38873824e-01, 5.39907342e-05]],\n",
       "  \n",
       "          [[3.07467222e-01, 1.14354327e-01, 1.68607056e-01, ...,\n",
       "            0.00000000e+00, 3.57420206e-01, 2.88207433e-03],\n",
       "           [6.56374032e-03, 9.73546565e-01, 1.29941574e-04, ...,\n",
       "            0.00000000e+00, 1.29126748e-02, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 8.94999683e-01, ...,\n",
       "            0.00000000e+00, 1.05000339e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.51488245e-01, ...,\n",
       "            0.00000000e+00, 8.48511815e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 2.16608316e-01, ...,\n",
       "            0.00000000e+00, 7.82913387e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 5.61643951e-03, ...,\n",
       "            0.00000000e+00, 8.68229926e-01, 2.48068517e-07]],\n",
       "  \n",
       "          [[6.29863024e-01, 2.44711787e-02, 9.04930905e-02, ...,\n",
       "            0.00000000e+00, 2.55172670e-01, 0.00000000e+00],\n",
       "           [8.08079354e-03, 9.91919219e-01, 0.00000000e+00, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 3.79378378e-01, ...,\n",
       "            0.00000000e+00, 6.20621622e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 3.54904272e-02, ...,\n",
       "            0.00000000e+00, 9.64509606e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 6.03299064e-04, ...,\n",
       "            0.00000000e+00, 9.99396682e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.94190890e-02, ...,\n",
       "            0.00000000e+00, 8.01583111e-01, 7.42792872e-06]]],\n",
       "  \n",
       "  \n",
       "         [[[3.48816633e-01, 2.94193458e-02, 1.38791725e-01, ...,\n",
       "            0.00000000e+00, 4.70521122e-01, 2.12387058e-05],\n",
       "           [4.91205370e-04, 8.48627985e-01, 2.85062026e-02, ...,\n",
       "            0.00000000e+00, 1.14975110e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 2.22807288e-01, 7.23321259e-01, ...,\n",
       "            0.00000000e+00, 5.38714640e-02, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.33252561e-01, ...,\n",
       "            0.00000000e+00, 6.92022979e-01, 0.00000000e+00],\n",
       "           [7.17877690e-03, 0.00000000e+00, 5.39867766e-02, ...,\n",
       "            0.00000000e+00, 9.12837744e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 5.02257235e-03, ...,\n",
       "            0.00000000e+00, 9.75848973e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[2.35140890e-01, 3.80012277e-03, 7.30508491e-02, ...,\n",
       "            4.41696087e-04, 2.36718118e-01, 4.89664781e-05],\n",
       "           [1.78547148e-02, 3.48199956e-06, 3.05984691e-02, ...,\n",
       "            7.09227388e-05, 3.90241981e-01, 1.51755119e-11],\n",
       "           [2.58153230e-02, 3.43749525e-06, 2.44521961e-01, ...,\n",
       "            0.00000000e+00, 7.22299993e-01, 2.12916257e-05],\n",
       "           ...,\n",
       "           [1.23952821e-04, 0.00000000e+00, 8.23885053e-02, ...,\n",
       "            0.00000000e+00, 9.16123390e-01, 2.21768169e-05],\n",
       "           [1.24170285e-04, 0.00000000e+00, 8.46634880e-02, ...,\n",
       "            0.00000000e+00, 9.14330065e-01, 5.04546335e-07],\n",
       "           [1.07687463e-10, 0.00000000e+00, 2.06068587e-02, ...,\n",
       "            4.83940994e-07, 9.70335960e-01, 9.25675413e-05]],\n",
       "  \n",
       "          [[2.46854901e-01, 9.10477117e-02, 1.34898648e-01, ...,\n",
       "            3.94325762e-04, 2.65326947e-01, 9.64042824e-03],\n",
       "           [4.47613299e-02, 2.29424059e-01, 2.89035767e-01, ...,\n",
       "            1.87054284e-05, 1.82768479e-01, 2.33508094e-04],\n",
       "           [0.00000000e+00, 0.00000000e+00, 4.08725888e-01, ...,\n",
       "            0.00000000e+00, 5.91023803e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 3.19026597e-02, ...,\n",
       "            0.00000000e+00, 9.68067646e-01, 0.00000000e+00],\n",
       "           [1.15816295e-03, 0.00000000e+00, 5.81795722e-02, ...,\n",
       "            3.80168740e-06, 9.35278594e-01, 2.17104684e-06],\n",
       "           [1.17840886e-17, 0.00000000e+00, 3.28512862e-03, ...,\n",
       "            4.46697151e-10, 9.94655311e-01, 2.00375816e-05]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[7.06368089e-02, 1.50468484e-01, 1.50363624e-01, ...,\n",
       "            0.00000000e+00, 4.80081528e-01, 2.82255393e-02],\n",
       "           [5.82600587e-05, 7.02875257e-01, 4.15346958e-02, ...,\n",
       "            0.00000000e+00, 5.37316948e-02, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 7.68199980e-01, ...,\n",
       "            0.00000000e+00, 2.31800020e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.00346811e-01, ...,\n",
       "            0.00000000e+00, 8.99653196e-01, 0.00000000e+00],\n",
       "           [5.52094654e-08, 0.00000000e+00, 1.46138340e-01, ...,\n",
       "            3.01956641e-03, 8.48753870e-01, 0.00000000e+00],\n",
       "           [3.38663580e-03, 0.00000000e+00, 3.34729962e-02, ...,\n",
       "            0.00000000e+00, 9.61702406e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[4.75015454e-02, 2.29081795e-01, 1.29857972e-01, ...,\n",
       "            4.18361655e-04, 4.55280453e-01, 1.14039242e-01],\n",
       "           [5.24598945e-05, 9.75225389e-01, 1.66808702e-02, ...,\n",
       "            0.00000000e+00, 7.03451177e-03, 3.53491414e-09],\n",
       "           [9.22791899e-13, 1.98127655e-03, 7.75961816e-01, ...,\n",
       "            0.00000000e+00, 2.22056866e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [3.78336917e-09, 0.00000000e+00, 1.16806604e-01, ...,\n",
       "            3.35423829e-04, 8.40101779e-01, 0.00000000e+00],\n",
       "           [5.78153320e-03, 1.01654955e-10, 8.40493590e-02, ...,\n",
       "            1.15495488e-04, 8.20240021e-01, 1.00567172e-06],\n",
       "           [3.20509157e-12, 0.00000000e+00, 3.11541967e-02, ...,\n",
       "            8.42039600e-13, 9.57774937e-01, 5.81544157e-07]],\n",
       "  \n",
       "          [[2.92464476e-02, 2.62302071e-01, 1.47370934e-01, ...,\n",
       "            0.00000000e+00, 5.14917612e-01, 2.60639638e-02],\n",
       "           [1.93762984e-02, 9.76377606e-01, 2.45913770e-03, ...,\n",
       "            0.00000000e+00, 3.83582519e-04, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 4.84237492e-01, ...,\n",
       "            0.00000000e+00, 5.15762568e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 5.47948629e-02, ...,\n",
       "            0.00000000e+00, 9.44214284e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 2.05948129e-02, ...,\n",
       "            2.25408235e-06, 9.51512456e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 4.29432467e-02, ...,\n",
       "            0.00000000e+00, 9.56968486e-01, 0.00000000e+00]]],\n",
       "  \n",
       "  \n",
       "         [[[9.51905325e-02, 1.36889562e-01, 1.62774563e-01, ...,\n",
       "            0.00000000e+00, 3.19467127e-01, 9.54199955e-03],\n",
       "           [7.79812634e-02, 5.89795932e-02, 6.03397973e-02, ...,\n",
       "            0.00000000e+00, 2.27738172e-02, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 2.36804500e-01, ...,\n",
       "            0.00000000e+00, 7.63195455e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 7.77974352e-02, ...,\n",
       "            0.00000000e+00, 9.22186613e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.02970824e-01, ...,\n",
       "            0.00000000e+00, 8.73886824e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.84385732e-01, ...,\n",
       "            0.00000000e+00, 8.04113209e-01, 9.57646262e-05]],\n",
       "  \n",
       "          [[1.80654615e-01, 1.39255226e-01, 1.75992042e-01, ...,\n",
       "            2.35123909e-04, 2.51169592e-01, 2.15307027e-02],\n",
       "           [3.54066305e-02, 1.06986001e-01, 3.35789979e-01, ...,\n",
       "            7.42110387e-07, 2.18612865e-01, 5.18231147e-09],\n",
       "           [0.00000000e+00, 4.12912158e-08, 2.32825145e-01, ...,\n",
       "            0.00000000e+00, 7.67166018e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.11680217e-01, ...,\n",
       "            2.91241886e-04, 8.72536838e-01, 0.00000000e+00],\n",
       "           [6.87242500e-05, 0.00000000e+00, 1.00119844e-01, ...,\n",
       "            1.69857126e-02, 7.16503501e-01, 1.76302763e-06],\n",
       "           [3.06751019e-07, 0.00000000e+00, 1.24167003e-01, ...,\n",
       "            1.95023198e-17, 8.71990681e-01, 2.22915481e-03]],\n",
       "  \n",
       "          [[3.97327840e-02, 1.10054575e-02, 2.73537636e-01, ...,\n",
       "            8.21459980e-04, 5.56588173e-01, 8.51636014e-06],\n",
       "           [4.89293458e-03, 0.00000000e+00, 3.67707871e-02, ...,\n",
       "            1.99643406e-03, 2.22670004e-01, 0.00000000e+00],\n",
       "           [4.47361344e-07, 0.00000000e+00, 1.70761436e-01, ...,\n",
       "            0.00000000e+00, 8.29235196e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [4.63246209e-07, 0.00000000e+00, 1.26279041e-01, ...,\n",
       "            0.00000000e+00, 6.94589376e-01, 0.00000000e+00],\n",
       "           [7.85924215e-03, 0.00000000e+00, 1.15752079e-01, ...,\n",
       "            1.57310242e-05, 5.46287119e-01, 0.00000000e+00],\n",
       "           [6.61807926e-03, 0.00000000e+00, 1.27419040e-01, ...,\n",
       "            0.00000000e+00, 8.32479477e-01, 2.31547645e-04]],\n",
       "  \n",
       "          ...,\n",
       "  \n",
       "          [[2.02226900e-02, 3.14429462e-01, 1.48004055e-01, ...,\n",
       "            1.78251285e-05, 3.14586043e-01, 1.57725736e-01],\n",
       "           [1.04029309e-02, 5.67340076e-01, 7.54935890e-02, ...,\n",
       "            0.00000000e+00, 3.15408483e-02, 1.07359106e-07],\n",
       "           [0.00000000e+00, 0.00000000e+00, 3.52064937e-01, ...,\n",
       "            0.00000000e+00, 6.47935033e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.22835286e-01, ...,\n",
       "            0.00000000e+00, 8.77163172e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 7.75003880e-02, ...,\n",
       "            6.15477757e-06, 7.79753506e-01, 3.49850307e-04],\n",
       "           [5.43166461e-05, 0.00000000e+00, 8.65758359e-02, ...,\n",
       "            0.00000000e+00, 9.10023868e-01, 2.13367948e-05]],\n",
       "  \n",
       "          [[2.69097805e-01, 3.88448894e-01, 1.52948320e-01, ...,\n",
       "            0.00000000e+00, 1.20885327e-01, 0.00000000e+00],\n",
       "           [2.23135189e-07, 9.97814655e-01, 2.18017679e-03, ...,\n",
       "            0.00000000e+00, 0.00000000e+00, 0.00000000e+00],\n",
       "           [0.00000000e+00, 1.92227031e-04, 5.37446201e-01, ...,\n",
       "            0.00000000e+00, 4.62361544e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [1.80852506e-03, 0.00000000e+00, 7.17782900e-02, ...,\n",
       "            3.91349069e-08, 6.19933665e-01, 0.00000000e+00],\n",
       "           [1.34071922e-02, 0.00000000e+00, 4.37824503e-02, ...,\n",
       "            6.33487594e-04, 6.34821415e-01, 0.00000000e+00],\n",
       "           [3.88348795e-04, 0.00000000e+00, 1.18140392e-01, ...,\n",
       "            0.00000000e+00, 8.77838671e-01, 0.00000000e+00]],\n",
       "  \n",
       "          [[2.08007023e-01, 5.57888448e-02, 1.88241750e-01, ...,\n",
       "            0.00000000e+00, 3.51269454e-01, 6.43611304e-04],\n",
       "           [1.44715872e-04, 9.68463063e-01, 2.93998998e-02, ...,\n",
       "            0.00000000e+00, 1.98697951e-03, 0.00000000e+00],\n",
       "           [5.49119932e-07, 5.57320600e-04, 6.71350956e-01, ...,\n",
       "            0.00000000e+00, 3.28091174e-01, 0.00000000e+00],\n",
       "           ...,\n",
       "           [0.00000000e+00, 0.00000000e+00, 1.05395943e-01, ...,\n",
       "            0.00000000e+00, 8.62844884e-01, 0.00000000e+00],\n",
       "           [0.00000000e+00, 0.00000000e+00, 5.81595227e-02, ...,\n",
       "            0.00000000e+00, 9.25328255e-01, 0.00000000e+00],\n",
       "           [3.83273946e-09, 0.00000000e+00, 5.06645627e-02, ...,\n",
       "            0.00000000e+00, 9.32306468e-01, 2.44474807e-03]]]],\n",
       "        dtype=float32)}}"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dataset_attns[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "409"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len([sent for sent in attns_per_example['alpha-entmax']\n",
    "              if 7 < len(sent['src']) < 13])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Visualize Short Sentences"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "short_sent = [sent for sent in attns_per_example['alpha-entmax']\n",
    "              if 5 < len(sent['src']) < 10 and sent['src'][-1] == '?' and 'who' in sent['src']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "layer = 1\n",
    "head = 3\n",
    "attn_type = 'enc_self'\n",
    "\n",
    "ixs_ = np.random.randint(0, len(short_sent), size=10)\n",
    "for ix in ixs_:\n",
    "    draw_plot(short_sent[ix], attn_type, layer, head)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 3000/3000 [00:01<00:00, 1802.69it/s]\n",
      "100%|██████████| 3000/3000 [00:01<00:00, 1839.19it/s]\n",
      "100%|██████████| 3000/3000 [00:01<00:00, 1852.07it/s]\n"
     ]
    }
   ],
   "source": [
    "interrogative_words = ['which', 'how', 'what', 'who', 'why', 'when', 'whose', 'whom', 'whether',\n",
    "                       'should', 'could', 'can',\n",
    "                       'are', 'were', 'am', 'is', 'was',\n",
    "                       'do', 'did', 'does']\n",
    "\n",
    "attn_type = 'enc_self'\n",
    "\n",
    "interrogative_heads_per_activation = {}\n",
    "\n",
    "for activation, dataset_attns in attns_per_example.items():\n",
    "\n",
    "#    sents_with_interr = [sent for sent in dataset_attns\n",
    "#                         if any(\n",
    "#                             [int_word in [word.lower() for word in sent['src']]\n",
    "#                              for int_word in interrogative_words])]\n",
    "\n",
    "    counter = np.zeros((6, 8))\n",
    "    normalizer = np.zeros((6, 8))\n",
    "\n",
    "    for idx in tqdm(range(len(dataset_attns))):\n",
    "        attn = dataset_attns[idx]['attn'][attn_type]\n",
    "        src = dataset_attns[idx]['src']\n",
    "        if attn.ndim < 4:\n",
    "            continue\n",
    "\n",
    "        for ii, layer in enumerate(attn):\n",
    "            for jj, head in enumerate(layer):\n",
    "\n",
    "                for tt, timestep in enumerate(head):\n",
    "                    # print(src[tt])\n",
    "                    \n",
    "                    if src[tt].lower() in interrogative_words:\n",
    "                        \n",
    "\n",
    "                        if src[-1] == '?':\n",
    "                            normalizer[ii, jj] += 1\n",
    "                            if timestep.argmax() == len(src) - 1:\n",
    "                                counter[ii, jj] += 1\n",
    "#                         else:\n",
    "#                             if timestep.argmax() != len(src) - 1:\n",
    "#                                 counter[ii, jj] += 1\n",
    "\n",
    "\n",
    "    interrogative_heads_per_activation[activation] = counter / normalizer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "softmax\n",
      "0 3 0.9850746268656716 1.912102\n",
      "3 3 0.9601990049751243 1.1355212\n",
      "5 1 0.845771144278607 1.2356246\n",
      "5 6 0.8258706467661692 1.3387105\n",
      "1.5-entmax\n",
      "0 3 0.9701492537313433 1.912102\n",
      "5 7 0.8756218905472637 1.1005207\n",
      "4 5 0.8557213930348259 1.2005359\n",
      "3 3 0.8258706467661692 1.1355212\n",
      "alpha-entmax\n",
      "0 2 0.9950248756218906 1.0500289\n",
      "3 7 0.9601990049751243 1.1161383\n",
      "3 2 0.9253731343283582 1.1053005\n",
      "5 3 0.9054726368159204 1.1327242\n"
     ]
    }
   ],
   "source": [
    "for act in ['softmax', '1.5-entmax', 'alpha-entmax']:\n",
    "    print(act)\n",
    "    X = interrogative_heads_per_activation[act]\n",
    "    ix = np.argsort(X.ravel())[::-1][:4]\n",
    "    for i in ix:\n",
    "        ii, jj = np.unravel_index(i, X.shape)\n",
    "        print(ii, jj, X[ii, jj], alphas['enc_self'][ii][jj])\n",
    "        \n",
    "    # print(np.dstack(np.unravel_index(np.argsort(X.ravel()), X.shape)))\n",
    "    # print(interrogative_heads_per_activation[act].shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for attn_type, positional_per_activation in positional_per_attn_type.items():\n",
    "    if attn_type != 'enc_self':\n",
    "        continue\n",
    "    print(attn_type)\n",
    "    for activation, positional_data in positional_per_activation.items():\n",
    "        print(activation)\n",
    "        hard_stat = positional_data['hard_stat']\n",
    "        soft_stat = positional_data['soft_stat']\n",
    "        for kk, offset in enumerate(window_size):\n",
    "            print(\"Offset: %i\" % (offset))\n",
    "            for ii, layer in enumerate(hard_stat[kk]):\n",
    "                for jj, head in enumerate(layer):\n",
    "                    if head > 0.9:\n",
    "                        print(\n",
    "                            'layer %i, head %i. Positional Head Role Certainty: %0.2f' % (\n",
    "                                ii+1, jj+1, soft_stat[kk, ii, jj]))\n",
    "\n",
    "        sents_with_interr = [sent for sent in attns_per_example[activation]\n",
    "                     if any(\n",
    "                         [int_word in [word.lower() for word in sent['src']]\n",
    "                          for int_word in interrogative_words])]\n",
    "\n",
    "                    \n",
    "                    if interrogative_head > 0.9:\n",
    "                        print('Interrogative! layer %i, head %i.' % (ii+1, jj+1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "interrogative_head"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### incomplete"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "layer = 4\n",
    "head = 6\n",
    "\n",
    "for kk, offset in enumerate(window_size):\n",
    "    print(\n",
    "        'Layer %i, Head %i, Offset %i. Hard Stat %0.2f, Soft Stat %0.2f' % (\n",
    "            layer, head, offset, hard_stat[kk, layer-1, head-1], soft_stat[kk, layer-1, head-1]))\n",
    "draw_plot(dataset_attns[200], 'enc_self', layer, head)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(stats_dict['softmax'], 'rb') as f:\n",
    "    softmax_dataset_attns = pickle.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "draw_plot(softmax_dataset_attns[100], 'enc_self', 1, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

